Singlet-Doublet Fermionic Dark Matter and Gravitational Wave in Two Higgs Doublet Extension of the Standard Model

We present a study of singlet-doublet vector-like leptonic dark matter (DM) in the framework of two Higgs doublet model (2HDM), where the dark sector is comprised of one doublet and one singlet vectorlike fermions (VLFs). The DM, that arises as an admixture of the neutral components of the VLFs, is stabilized by an imposed discrete symmetry $\mathcal{Z}_2^{'}$ . We test the viability of the model in the light of observations from PLANCK and recent limits on spin-independent direct detection experiments, and search for its possible collider signals. In addition, we also look for the stochastic gravitational wave (GW) signatures resulting from strong first order phase transition due to the presence of the second Higgs doublet. The model thus offers a viable parameter space for a stable DM candidate that can be probed from direct search, collider and GW experiments.

==> Figure/paramScan.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    798484,      15339]
NotebookOptionsPosition[    793796,      15187]
NotebookOutlinePosition[    794156,      15203]
CellTagsIndexPosition[    794113,      15200]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7613020377319117`*^9, 3.761302045238875*^9}, 
   3.7613052047320423`*^9, {3.761317106482196*^9, 3.761317107444439*^9}, {
   3.775609872217578*^9, 3.775609874304678*^9}, {3.785028308729897*^9, 
   3.785028315897983*^9}},
 ExpressionUUID -> "6db78b24-ec28-4b37-a60b-83a5f5c75ecc"],

Cell[BoxData["\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_\
AMitDa/ParametrSpace\>\""], "Input"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Direct Search Data",
 FontSlant->"Italic",
 FontColor->GrayLevel[0]]], "Subsection",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.765971760631134*^9, 3.765971775295444*^9}, 
   3.7659719264069967`*^9, {3.767235125220551*^9, 3.7672351268884907`*^9}, {
   3.768176243980112*^9, 3.768176247639543*^9}, {3.768176288884048*^9, 
   3.768176297049336*^9}, {3.768283600632099*^9, 3.768283604730713*^9}},
 TextAlignment->Center,
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xe1t", "=", 
   RowBox[{"Import", "[", "\"\<XENON1T_fullData.dat\>\"", "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"xe1tlog", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xe1t", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{"xe1t", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "xe1t", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"xeExclPlot", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"xe1tlog", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "50"}], ",", 
          RowBox[{"-", "40"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"FrameStyle", "\[Rule]", "30"}], ","}], "*)"}], 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Black", "]"}], ",", 
        RowBox[{"Thickness", "[", "0.008", "]"}], ",", "Dashed"}], "}"}]}]}], 
    
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{";", 
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{
          "Text", "[", 
           "\"\<Direct Detection of Dark Matter using XENON data\>\"", "]"}], 
          ",", "30"}], "]"}]}]}]}], "*)"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"intxe", "=", " ", 
   RowBox[{"Interpolation", "[", "xe1tlog", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7416099680357428`*^9, 3.7416101021339827`*^9}, {
   3.741610132617433*^9, 3.7416101558592243`*^9}, {3.7416102178358717`*^9, 
   3.741610224963861*^9}, 3.741610291134371*^9, {3.742885601943687*^9, 
   3.742885623936553*^9}, {3.7479935422538652`*^9, 3.747993599692511*^9}, {
   3.747993630487915*^9, 3.747993631058564*^9}, 3.748010543899481*^9, 
   3.765971881639933*^9, {3.7727651316061163`*^9, 3.772765134989852*^9}, {
   3.772765172430725*^9, 3.772765227984173*^9}, {3.772765287083446*^9, 
   3.772765304544334*^9}, {3.772765349495932*^9, 3.772765416012591*^9}, 
   3.772766900385639*^9, {3.7727984594894753`*^9, 3.772798470627926*^9}, {
   3.772798504020411*^9, 3.772798510944799*^9}, {3.772798644333889*^9, 
   3.772798645527371*^9}, 3.777892765225988*^9, {3.7780297517687483`*^9, 
   3.778029754212994*^9}, {3.7817651356921997`*^9, 3.7817651459181213`*^9}, {
   3.781765205671926*^9, 3.781765217540709*^9}},
 ExpressionUUID -> "c5edacd1-5bb2-4498-9bc4-46145d2fd40c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nufile", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"\"\<nu-floor.txt\>\"", ",", "\"\<Table\>\""}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"nufloor", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
      "nufile"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Opacity", "[", "0.1", "]"}]}], "]"}]}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Dashing", "[", 
           RowBox[{"{", 
            RowBox[{"0.1", ",", "0.05"}], "}"}], "]"}], ",", "Orange", ",", 
          RowBox[{"Opacity", "[", "0.7", "]"}], ",", 
          RowBox[{"Thickness", "[", "0.02", "]"}]}], "]"}]}], ","}], "*)"}], 
     RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}], ",", 
     RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
     RowBox[{"FillingStyle", "\[Rule]", " ", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Lighter", "[", "Gray", "]"}], ",", 
        RowBox[{"Opacity", "[", "0.4", "]"}]}], "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "55"}], ",", 
          RowBox[{"-", "43"}]}], "}"}]}], "}"}]}]}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.767236955655394*^9, 3.767236976865086*^9}, 
   3.768283732258787*^9, {3.7692593018223467`*^9, 3.769259309773532*^9}, 
   3.769301797809169*^9, {3.76932025861294*^9, 3.769320259120241*^9}, {
   3.772766300713484*^9, 3.772766326126449*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lz", "=", 
   RowBox[{"Import", "[", "\"\<lz_proj.dat\>\"", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lzlog", "=", " ", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"lz", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
       RowBox[{"Log", "[", 
        RowBox[{"10", ",", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "36"}]], " ", 
          RowBox[{"lz", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "2"}], "]"}], "]"}]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "lz", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"lzExclPlot", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"lzlog", ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"All", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "50"}], ",", 
          RowBox[{"-", "40"}]}], "}"}]}], "}"}]}], ",", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"FrameStyle", "\[Rule]", "30"}], ","}], "*)"}], 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Black", "]"}], ",", "Dashed"}], "}"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{";", 
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{
          "Text", "[", 
           "\"\<Direct Detection of Dark Matter using XENON data\>\"", "]"}], 
          ",", "30"}], "]"}]}]}]}], "*)"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7866313847636013`*^9, 3.786631497511867*^9}, {
  3.786631661329823*^9, 3.786631661710595*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Relic abundance: ",
  FontColor->GrayLevel[0]],
 StyleBox["{sin\[Theta],\[CapitalDelta]M,M\[Psi]1,\[CapitalOmega],\[Sigma]DD}",
  FontSize->24,
  FontColor->GrayLevel[0]]
}], "Subsection",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.765971760631134*^9, 3.765971775295444*^9}, 
   3.7659719264069967`*^9, {3.767235125220551*^9, 3.7672351268884907`*^9}, {
   3.768176243980112*^9, 3.768176247639543*^9}, {3.768176288884048*^9, 
   3.768176297049336*^9}, 3.77789272180182*^9, {3.778029473525647*^9, 
   3.778029475851276*^9}},
 TextAlignment->Center,
 Background->GrayLevel[0.5]],

Cell[BoxData[
 RowBox[{
  RowBox[{"tanb1pt3Data", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb1pt3_m12_1A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb1pt3_m12_2A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[LessEqual]", "0.12"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.785028320932764*^9, 3.78502839908444*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tanb1pt5Data", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb1pt5_m12_3A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb1pt5_m12_4A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[LessEqual]", "0.12"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.785028320932764*^9, 3.78502839908444*^9}, {
  3.785028494090837*^9, 3.785028518640769*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tanb5Data", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb5_m12_1A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb5_m12_2A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb5_m12_1B.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb5_m12_2B.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[LessEqual]", "0.12"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.785028320932764*^9, 3.78502839908444*^9}, 
   3.785028497982719*^9, {3.785031911793339*^9, 3.785031929663328*^9}, {
   3.7851155860551443`*^9, 3.785115593456068*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"y", "[", 
   RowBox[{
   "ST_", ",", "\[CapitalDelta]M_", ",", "M\[Psi]1_", ",", "\[CapitalOmega]_",
     ",", "m12_", ",", "\[Sigma]DD_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[CapitalDelta]M", "*", "2", "*", "ST", "*", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["ST", "2"]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     SqrtBox["2"], " ", "*", "246"}], " ", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.7707128850197144`*^9, 3.770712933570924*^9}, 
   3.77076578107025*^9, {3.770765917525515*^9, 3.770765919531506*^9}, {
   3.778139318752714*^9, 3.778139325165497*^9}, {3.778139370109283*^9, 
   3.7781393780619907`*^9}, 3.785042295823451*^9, {3.7850423284434557`*^9, 
   3.78504233247801*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"data2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"#", "~", "Join", "~", 
       RowBox[{"{", 
        RowBox[{"y", "[", 
         RowBox[{"Sequence", "@@", "#"}], "]"}], "}"}]}], "&"}], "/@", 
     "data1"}]}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{
  3.769153865244032*^9, {3.769154069793038*^9, 3.7691540994291277`*^9}, 
   3.770765965190818*^9, {3.783153572673037*^9, 3.783153586423085*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"relic1", "=", 
   RowBox[{"Legended", "[", 
    RowBox[{
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"tanb5Data", ",", 
            RowBox[{
             RowBox[{"0.01", "\[LessEqual]", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.1"}], 
             "&"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"tanb5Data", ",", 
            RowBox[{
             RowBox[{"0.1", "<", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.3"}], 
             "&"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"tanb5Data", ",", 
            RowBox[{
             RowBox[{"0.3", "<", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.6"}], 
             "&"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), SubscriptBox[\(\[Psi]\), \
\(1\)]]\)[GeV]\>\"", ",", "\"\<\[CapitalDelta]m[GeV]\>\""}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<tan\[Beta]=5\>\"", ",", "Black", ",", "20"}], "]"}]}], 
       ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Directive", "[", 
           RowBox[{"Red", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Green", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Blue", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"SwatchLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", "Green", ",", "Blue"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1\>\"", ",", 
           "\"\<0.1<sin\[Theta]\[LessEqual]0.3\>\"", ",", 
           "\"\<0.3<sin\[Theta]\[LessEqual]0.6\>\""}], "}"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"15", ",", 
            RowBox[{
            "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
           "]"}]}], ",", 
         RowBox[{"LegendFunction", "\[Rule]", "Framed"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.777893044057734*^9, 3.7778930669839354`*^9}, {
   3.7778931138514547`*^9, 3.777893123632258*^9}, {3.777893394823863*^9, 
   3.7778938046011763`*^9}, {3.777943974755796*^9, 3.7779440459778967`*^9}, {
   3.778029408799182*^9, 3.778029410775407*^9}, {3.7780295290645437`*^9, 
   3.7780295790225153`*^9}, 3.778029988849627*^9, {3.778129077147134*^9, 
   3.778129196659411*^9}, {3.778165294163907*^9, 3.7781653061490917`*^9}, 
   3.778251949928149*^9, 3.778252046210952*^9, {3.7785473384045887`*^9, 
   3.7785473427163897`*^9}, 3.778547989445204*^9, 3.7785480226211843`*^9, 
   3.7786347012055387`*^9, 3.778634991574284*^9, {3.781760333025495*^9, 
   3.7817603421077757`*^9}, {3.781760675293874*^9, 3.781760738355577*^9}, 
   3.781920422168645*^9, {3.7819217088490477`*^9, 3.7819217322055492`*^9}, 
   3.7819358602251043`*^9, {3.781935998832509*^9, 3.781936008210094*^9}, {
   3.785028461845273*^9, 3.785028471210865*^9}, {3.785028673946301*^9, 
   3.785028732586068*^9}, 3.7850292575122004`*^9, {3.7850319624478073`*^9, 
   3.785031966627397*^9}, {3.7851157434702997`*^9, 3.785115750151608*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Note", ":", " ", 
   RowBox[{
   "\[CapitalDelta]m", " ", "decreases", " ", "with", " ", "increase", " ", 
    "in", " ", 
    RowBox[{"sin\[Theta]", ".", " ", "This"}], " ", "is", " ", "to", " ", 
    "tame", " ", "down", " ", "ths", " ", "Yukawa", " ", 
    RowBox[{"Y", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7817637009577293`*^9, 3.7817637441220827`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<relic_tb5.png\>\"", ",", "relic1", ",", 
    RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7779518680533533`*^9, 3.777951887039194*^9}, {
   3.7781292017265987`*^9, 3.778129204128401*^9}, {3.78176034557878*^9, 
   3.781760347401052*^9}, 3.781921738419217*^9, {3.7850286844321632`*^9, 
   3.785028684728739*^9}, {3.7850287376351643`*^9, 3.785028737917377*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tanb1pt3Data", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.785029650102994*^9, 3.78502965060264*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.216`", ",", "618.`", ",", "1616.`", ",", "283.`", ",", "0.1143`", ",", 
   "3.0921`*^-45"}], "}"}]], "Output",
 CellChangeTimes->{3.785029650928911*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"relicm12", "=", 
   RowBox[{"Legended", "[", 
    RowBox[{
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"tanb1pt5Data", ",", 
            RowBox[{
             RowBox[{"1", "\[LessEqual]", 
              RowBox[{"#", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "\[LessEqual]", "100"}], 
             "&"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"tanb1pt5Data", ",", 
            RowBox[{
             RowBox[{"101", "<", 
              RowBox[{"#", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "\[LessEqual]", "200"}], 
             "&"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"tanb1pt5Data", ",", 
            RowBox[{
             RowBox[{"201", "<", 
              RowBox[{"#", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "\[LessEqual]", "500"}], 
             "&"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), SubscriptBox[\(\[Psi]\), \
\(1\)]]\)[GeV]\>\"", ",", "\"\<\[CapitalDelta]m[GeV]\>\""}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<tan\[Beta]=1.5\>\"", ",", "Black", ",", "20"}], "]"}]}],
        ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Directive", "[", 
           RowBox[{"Red", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Green", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Blue", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"SwatchLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", "Green", ",", "Blue"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<1\[LessEqual]\!\(\*SubscriptBox[\(m\), \
\(12\)]\)\[LessEqual]100[GeV]\>\"", ",", 
           "\"\<101<\!\(\*SubscriptBox[\(m\), \(12\)]\)\[LessEqual]200[GeV]\>\
\"", ",", 
           "\"\<201<\!\(\*SubscriptBox[\(m\), \(12\)]\)\[LessEqual]500[GeV]\>\
\""}], "}"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"15", ",", 
            RowBox[{
            "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
           "]"}]}], ",", 
         RowBox[{"LegendFunction", "\[Rule]", "Framed"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.785029507776094*^9, 3.785029586812502*^9}, {
   3.785029631597756*^9, 3.785029636665635*^9}, {3.785029688558195*^9, 
   3.785029699297598*^9}, {3.785029729421687*^9, 3.785029783911831*^9}, 
   3.785031978083744*^9, {3.785130092482048*^9, 3.785130156138845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<m12relictb1pt5.png\>\"", ",", "relicm12", ",", 
   RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785029712792297*^9, 3.785029789544393*^9}, {
  3.785130134613596*^9, 3.785130159323433*^9}}],

Cell[BoxData["\<\"m12relictb1pt5.png\"\>"], "Output",
 CellChangeTimes->{{3.785029742732235*^9, 3.7850297903909616`*^9}, 
   3.785031981030136*^9, {3.785130108816843*^9, 3.7851301605882893`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fxdsarelic1", "=", 
   RowBox[{
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb1pt3_m12_170_sth0pt2.txt\>\"", 
      ",", "\"\<Table\>\""}], "]"}], "~", "Join", "~", 
    RowBox[{"Import", "[", 
     RowBox[{
     "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/new_data/2HDMvlf_relicDD_tanb1pt3_m12_170_sth0pt2_1.txt\>\"", 
      ",", "\"\<Table\>\""}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.778129605558247*^9, 3.778129610602366*^9}, {
  3.778129641557517*^9, 3.778129711228175*^9}, {3.778165331282426*^9, 
  3.778165357467616*^9}, {3.778252063077735*^9, 3.7782520697426987`*^9}, {
  3.778634967260127*^9, 3.778634972702085*^9}, {3.781920930432315*^9, 
  3.7819209337819777`*^9}, {3.782177546930687*^9, 3.782177551635714*^9}, {
  3.7850285935733433`*^9, 3.785028616248465*^9}, {3.78502922180439*^9, 
  3.7850292382733927`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fxdsarelictb1pt3plt1", "=", 
   RowBox[{"Legended", "[", 
    RowBox[{
     RowBox[{"ListLogLogPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"fxdsarelic1", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "5", "]"}], "]"}], ">", "0.15"}], "&"}]}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"fxdsarelic1", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "<", "0.09"}], "&"}]}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"#", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", 
          RowBox[{"Select", "[", 
           RowBox[{"fxdsarelic1", ",", 
            RowBox[{
             RowBox[{"0.11", "\[LessEqual]", 
              RowBox[{"#", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "\[LessEqual]", "0.12"}], 
             "&"}]}], "]"}]}]}], "}"}], ",", 
       RowBox[{"Frame", "\[Rule]", "True"}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(m\), SubscriptBox[\(\[Psi]\), \
\(1\)]]\)[GeV]\>\"", ",", "\"\<\[CapitalDelta]m[GeV]\>\""}], "}"}]}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
       RowBox[{"PlotLabel", "\[Rule]", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<tan\[Beta]=1.3,sin\[Theta]=0.2,\!\(\*SubscriptBox[\(m\), \
\(12\)]\)=170\>\"", ",", "Black", ",", "20"}], "]"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Directive", "[", 
           RowBox[{"Red", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Green", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Blue", ",", 
            RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}]}], "}"}]}], 
       ",", 
       RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"SwatchLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", "Green", ",", "Blue"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<over abundance\>\"", ",", "\"\<under abundance\>\"", ",", 
           "\"\<right relic\>\""}], "}"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"15", ",", 
            RowBox[{
            "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
           "]"}]}], ",", 
         RowBox[{"LegendFunction", "\[Rule]", "Framed"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.778129725830677*^9, 3.7781297874225683`*^9}, {
   3.7781299502274523`*^9, 3.7781301123287907`*^9}, {3.778130210356085*^9, 
   3.778130222514411*^9}, 3.77813026116763*^9, {3.781920936855962*^9, 
   3.78192100499129*^9}, 3.7819524332724323`*^9, {3.7850286211431932`*^9, 
   3.7850286226947412`*^9}, {3.7850292769182787`*^9, 3.785029280692184*^9}, {
   3.7850293724847717`*^9, 3.7850293779085913`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\<relictb1pt3_sa0pt2.png\>\"", ",", "fxdsarelictb1pt3plt1", ",", 
   RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7781300954514227`*^9, 3.7781301732954283`*^9}, 
   3.7781302628878202`*^9, 3.781920963904173*^9, {3.781921010035205*^9, 
   3.781921011361925*^9}, {3.781952438355009*^9, 3.7819524385978127`*^9}, 
   3.785029305421097*^9}],

Cell[BoxData["\<\"relictb1pt3_sa0pt2.png\"\>"], "Output",
 CellChangeTimes->{{3.781921024204689*^9, 3.781921043955702*^9}, 
   3.7819524556806107`*^9, 3.782177825968286*^9, 3.785029333453107*^9, 
   3.7850294185039377`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Direct Detection X - section: ",
  FontColor->GrayLevel[0]],
 StyleBox["{sin\[Theta],\[CapitalDelta]M,M\[Psi]1,\[CapitalOmega],\[Sigma]DD}",
  FontSize->24,
  FontColor->GrayLevel[0]]
}], "Subsection",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.765971760631134*^9, 3.765971775295444*^9}, 
   3.7659719264069967`*^9, {3.767235125220551*^9, 3.7672351268884907`*^9}, {
   3.768176243980112*^9, 3.768176247639543*^9}, 3.777892724726741*^9},
 TextAlignment->Center,
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dd1", "=", 
  RowBox[{"Legended", "[", 
   RowBox[{
    RowBox[{"Show", "[", 
     RowBox[{
      RowBox[{"ListPlot", "[", " ", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
           RowBox[{"Select", "[", 
            RowBox[{"tanb1pt3Data", ",", 
             RowBox[{
              RowBox[{"0.01", "\[LessEqual]", 
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.1"}], 
              "&"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
           RowBox[{"Select", "[", 
            RowBox[{"tanb1pt3Data", ",", 
             RowBox[{
              RowBox[{"0.1", "<", 
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.3"}], 
              "&"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", "3", "]"}], "]"}], ",", 
              RowBox[{"Log", "[", 
               RowBox[{"10", ",", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
           RowBox[{"Select", "[", 
            RowBox[{"tanb1pt3Data", ",", 
             RowBox[{
              RowBox[{"0.3", "<", 
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.6"}], 
              "&"}]}], "]"}]}]}], "}"}], ",", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Directive", "[", 
            RowBox[{"Red", ",", 
             RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
           RowBox[{"Directive", "[", 
            RowBox[{"Green", ",", 
             RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
           RowBox[{"Directive", "[", 
            RowBox[{"Blue", ",", 
             RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}]}], "}"}]}],
         ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"All", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "50"}], ",", 
             RowBox[{"-", "40"}]}], "}"}]}], "}"}]}], ",", 
        RowBox[{"PlotLabel", "\[Rule]", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<tan\[Beta]=1.3\>\"", ",", "Black", ",", "20"}], 
          "]"}]}]}], "]"}], ",", "xeExclPlot", ",", "lzExclPlot", ",", 
      "nufloor", ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(m\), SubscriptBox[\(\[Psi]\), \
\(1\)]]\)[GeV]\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(Log\), \(10\)]\)\!\(\*SubscriptBox[\(\
\[Sigma]\), \(DD\)]\)\>\""}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
      RowBox[{"ImageSize", "\[Rule]", " ", "Large"}]}], "]"}], ",", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"SwatchLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Red", ",", "Green", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1\>\"", ",", 
          "\"\<0.1<sin\[Theta]\[LessEqual]0.3\>\"", ",", 
          "\"\<0.3<sin\[Theta]\[LessEqual]0.6\>\""}], "}"}], ",", 
        RowBox[{"LegendFunction", "\[Rule]", "Framed"}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{"15", ",", 
           RowBox[{
           "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
          "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Bottom"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7780296095335608`*^9, 3.778029806196245*^9}, {
   3.7780298417043552`*^9, 3.778029867663411*^9}, {3.778029934711087*^9, 
   3.778029971789967*^9}, {3.7781292806652412`*^9, 3.778129348264222*^9}, {
   3.778129392279264*^9, 3.778129410346838*^9}, {3.7781654401576633`*^9, 
   3.778165444293782*^9}, {3.7785473926887007`*^9, 3.778547397239874*^9}, {
   3.778548043699444*^9, 3.778548046527877*^9}, 3.781760359509197*^9, {
   3.781760781316688*^9, 3.781760820416873*^9}, {3.781760948882086*^9, 
   3.781760949972673*^9}, {3.781761683459406*^9, 3.781761688107457*^9}, 
   3.78192043635048*^9, {3.7819216479545918`*^9, 3.7819216518321047`*^9}, {
   3.781921681931869*^9, 3.781921690202375*^9}, {3.781921745701602*^9, 
   3.7819217628303823`*^9}, {3.785028776889317*^9, 3.785028861664764*^9}, {
   3.785031985401765*^9, 3.785031992176008*^9}, {3.78511575727242*^9, 
   3.785115761669754*^9}, {3.785206868214867*^9, 3.785207008578803*^9}, {
   3.785207087255599*^9, 3.785207123542157*^9}, {3.785207273993498*^9, 
   3.7852072772322197`*^9}, {3.7866316065952377`*^9, 
   3.7866316107933197`*^9}, {3.786631677742626*^9, 3.786631678877122*^9}, {
   3.786631795551504*^9, 3.786631807555888*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[4], AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxdfHlcjF/0fyVkqySEJKSyRJQ9vK2FKHsIIUqSbAnJtO81Tds0M9Xsyhqi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         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[4], AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxcfXlcjV33/pEQQuZKSKbMIQrhKpVQVIokKUNSNE8qdZrnOs1znbkQkpkk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         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[4], AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxdfHlcjW33fZFkjkJIIiVzjyGZsiQUIYQQQhKKVBLC0SRKmjvNZy5zyBBJ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         
         "]]}, {}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
       {RGBColor[0, 0, 0], PointSize[0.01388888888888889], Thickness[0.008], 
        Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwVVnk01VsYFSJDhCJDZXqEyC0SJV+ee25RpME8D1GmBsp4E65cSS+Zi0dd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         "]]}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
       {RGBColor[0, 0, 0], PointSize[0.019444444444444445`], 
        AbsoluteThickness[1.6], Dashing[{Small, Small}], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEcDvNcvgkfveByAMIXcNh2wGXL+gWuUL6Eg17j
2qtLctygfCUH6RyTP1Ol3KF8LYenltOK9NpgfCOHyOizZqv3wviWDo12l+Sm
34TxnRwcbqa61T6F8V0cjF73nPZ6DuN7OigES+9hhck3BDrMnf39XfVdGD/C
gdPTIJH5EpTvkOjw6ukmg5LDMP0ZDgtYkjgYtkL5FwocmC/0amsugukvd9hX
cWtCwwQoP6PBQUajn1ujDsr/0ObwY4uN2/xcKJ9lgsNF3lU3HkXB7JvvoKSr
zN9o5n4AAM8KYCM=
         "]]}}, {}, {}, {{}, {}}}, {{}, 
      GraphicsComplexBox[CompressedData["
1:eJx1lXtUTXkUx3ObukLhVjIquvd2e095JPI6O3R+R0WpRJhMUukl6pZH6Elq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       "], {{{}, 
         {RGBColor[
          0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
          Opacity[0.4], EdgeForm[None], 
          GraphicsGroupBox[
           PolygonBox[{{1, 114, 115, 113, 112, 111, 110, 109, 108, 107, 106, 
            105, 104, 103, 102, 101, 100, 99, 98, 97, 96, 95, 94, 93, 92, 91, 
            90, 89, 88, 87, 86, 85, 84, 83, 82, 81, 80, 79, 78, 77, 76, 75, 
            74, 73, 72, 71, 70, 69, 68, 67, 66, 65, 64, 63, 62, 61, 60, 59, 
            58, 57, 56, 55, 54, 53, 52, 51, 50, 49, 48, 47, 46, 45, 44, 43, 
            42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 27, 
            26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 11, 
            10, 9, 8, 7, 6, 5, 4, 3, 2}}]]}, {}, {}}, {{}, {}, 
         {GrayLevel[0], PointSize[0.01388888888888889], AbsoluteThickness[
          1.6], Opacity[0.1], 
          LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
           18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34,
            35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 
           51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67,
            68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 
           84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 
           100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
           113}]}}}], {}, {}, {{}, {}}}}, InsetBox[
     TemplateBox[{
      "\"0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1\"",
       "\"0.1<sin\[Theta]\[LessEqual]0.3\"",
       "\"0.3<sin\[Theta]\[LessEqual]0.6\""},
      "SwatchLegend",
      DisplayFunction->(FormBox[
        FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           Directive[15, FontFamily -> "Latin Modern Roman Unslanted"], 
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                   True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[1, 0, 0], Editable -> False, Selectable -> False], 
               ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                   True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 1, 0], Editable -> False, Selectable -> False], 
               ",", 
               InterpretationBox[
                ButtonBox[
                 TooltipBox[
                  GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                   True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                   FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                   Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                  "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {}, 
                 BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                 ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                   If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                 Automatic, Method -> "Preemptive"], 
                RGBColor[0, 0, 1], Editable -> False, Selectable -> False]}], 
             "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "Framed"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"Directive", "[", 
               RowBox[{"15", ",", 
                 
                 RowBox[{
                  "FontFamily", "\[Rule]", 
                   "\"Latin Modern Roman Unslanted\""}]}], "]"}]}]}], 
         "]"}]& )], Scaled[{0.99, 0.01}], ImageScaled[{1, 0}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, -40.05},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), SubscriptBox[\\(\[Psi]\\), \
\\(1\\)]]\\)[GeV]\"", TraditionalForm], 
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(Log\\), \
\\(10\\)]\\)\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), \\(DD\\)]\\)\"", 
      TraditionalForm]},
   FrameStyle->Directive[
     GrayLevel[0], 20],
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->Directive[FontFamily -> Times],
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     StyleBox["\"tan\[Beta]=1.3\"", 
      GrayLevel[0], 20, StripOnInput -> False], TraditionalForm],
   PlotRange->{{0, 3009.}, {-50, -40}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {{{}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.002777777777777778], 
           AbsoluteThickness[1.6], 
           RGBColor[1, 0, 0], 
           AbsolutePointSize[4]], 
          Point[CompressedData["
1:eJxdfHlcjF/0fyVkqySEJKSyRJQ9vK2FKHsIIUqSbAnJtO81Tds0M9Xsyhqi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           "]]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           PointSize[0.002777777777777778], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 1, 0], 
           AbsolutePointSize[4]], 
          Point[CompressedData["
1:eJxcfXlcjV33/pEQQuZKSKbMIQrhKpVQVIokKUNSNE8qdZrnOs1znbkQkpkk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           "]]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           PointSize[0.002777777777777778], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 1], 
           AbsolutePointSize[4]], 
          Point[CompressedData["
1:eJxdfHlcjW33fZFkjkJIIiVzjyGZsiQUIYQQQhKKVBLC0SRKmjvNZy5zyBBJ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           
           "]]}, {}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.01388888888888889], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 0], 
           Thickness[0.008], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwVVnk01VsYFSJDhCJDZXqEyC0SJV+ee25RpME8D1GmBsp4E65cSS+Zi0dd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           "]]}}}, {}, {}, {{}, {}}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.019444444444444445`], 
           AbsoluteThickness[1.6], 
           RGBColor[0, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJxTTMoPSmViYGAQAWIQDQEcDvNcvgkfveByAMIXcNh2wGXL+gWuUL6Eg17j
2qtLctygfCUH6RyTP1Ol3KF8LYenltOK9NpgfCOHyOizZqv3wviWDo12l+Sm
34TxnRwcbqa61T6F8V0cjF73nPZ6DuN7OigES+9hhck3BDrMnf39XfVdGD/C
gdPTIJH5EpTvkOjw6ukmg5LDMP0ZDgtYkjgYtkL5FwocmC/0amsugukvd9hX
cWtCwwQoP6PBQUajn1ujDsr/0ObwY4uN2/xcKJ9lgsNF3lU3HkXB7JvvoKSr
zN9o5n4AAM8KYCM=
           "]]}}}, {}, {}, {{}, {}}}, {{}, 
       GraphicsComplex[CompressedData["
1:eJx1lXtUTXkUx3ObukLhVjIquvd2e095JPI6O3R+R0WpRJhMUukl6pZH6Elq
oSKRpJJkiuiBEHaGSaEkIo8QKSstNRWm18w9WZ35a85aZ531Xb9zzv7tvT/7
+xOuD3T05MnJyQXLbvZpkaBTZGXYTAnmp7/0q7RGftS+iQXLWqiMks6DvvXW
2BbYJQoJbaVsVLYcMXxrjSPbpEtM3Nuo53vuMgbt1qjl52p3WL2Dqj+0aK3n
KBpjfG0tj+l3UpGfb6/XVaNx4ays/pHmXVR9RnngKX0adfZ1p+VM+0pt0Jgg
zjKn0d/mRoKg/jtl5IQ7debSqKXhksy/30ex0TOsaIxqiYydd/wfqu4cFf1m
MY37paP53VY8KK1SmzqFoXGK80tvye2fOF1X3VPSYMnntENXdeOkfiUY/l6U
KVop5anAcPz7W51uBliNAzZ7oSmNbnXh/irp4zldPTsgPadEFUpvpGg1GdFY
07eLF7FanVv3XZ3faHtuIoT/DaHu02g8XJlUbLZ8EijLyvXbAhojnbvMysw0
IVzxVtzJZTQKNqRdWxGnBaN3q85PX0OjfkkeLdw8GVJ7vDvSNtJ42sUnqGie
Djz+c26eaziN45OjCv9wFILSsbEbNFJo9LMwkxxyFkLYL5Z3Vpyh8eMoZZcb
LkJ49HZWbd1VGj98NFG9mSkE3WSLxuUPaaxX0/pwZbUQkmW7SXxNY1BDnMf2
diGw26lupzFX5eLYwhgRDL3eS2PVaht7XqwIWj69crNVIThY+5C/RCyGEPdp
AhtNgr4tWKgvFYN8AwsAwWKp4IrXVjFMvmdqQi8k+NVyjVRQJYbEX1ftj3Ek
qG9fxWhP1gW5LpYIgory/zhb6OhC0L58uxHBBFMGv6leF+lCBZvuXoLnmzPE
INGFSV/Oeg2kEox46VYhCZfAz/16O+ZcIWh3NXRtuaEE4pMcXmyrIKgW5VSW
FS2BoeVnBIMVNvU47pWAbJXMbCMojZrSpkPpgbo4q6RThUGlp+YTzjRJIFYW
vmsEg3YGFx4EWelB7A9gcMBaeGDUJwl8W9ot3WTGIIk0Z2zW6YPve+2n5ygG
2xI0s/hfDGAIBycGjU5WdlgdNYKYoYYxaJ9QF3Kp1gTYavh4MNiu7bTvQpkp
DJUrgMFBQcbBqA1TwWuAzYhBv/E11L2waTB+ZSrvYzSDwsZSzM6ZDtcvTlTK
OcDguG87T280N+d0SLIkyPO7BTxn5y2ewffNvqQvbg6nyx/FpT2ynA8Z1e2X
PiQyeHyn6eIsdeD+35v1odTzkhUM4RPBYKVFfxBvmzWn7WveCN7VLAIbTVkD
djH4tpc2vufNcPtNOhK7smCqHZRlH+/x3sxgSYGTV6uCA7D4tvowyO+HWz5R
jlz+RWOocsN1zly9outClmKACzSw7bFnsLNbc8l8DVdQZf1nCYOPezsfPtuz
FmTdify8kMG/pvNbaZ473GRxnclgrZmAf8HFg9PLbBqvkFOeXL8u33Vuzx/Y
CCytXwwYXBDrLa7Y6A8+rAGJGJywOGmKfWXgf/qp9K377i3A0r5FnUERf9fr
tqRgjpcSe8ms0OYQTkvvfla3vLoVZig84BeNZvA2ZThP2TuM4+lO6v6+vNzd
IHO73OA+grV2Ta4H/SOhd8b3pd3dBE3OJu5wvBfD8Rl9tNVzTFYsp1u2NcjX
y8eDP1vgFoL3jWPjB033Q06EzGDeEUzSnqzwWjEB3iy2b/n6giBjes3DKzvp
f3Xmoa3b4x8egpltNTKHIOhXHxzo5pbMzc9Ju4YnW+yOQW4w6ygEq5RtmmPG
neDmTefpgpRd2zM5HRmuN3GVYjawNJdlE+wSXh/QWHEGBsewhkZQtyaloOHI
WWDd6EYKwXUdiskuXfngVCx74zDBJ0VHQ41JAfzuyjoiwU95s9MS8y5CEzte
0QQvezieULAqBjn2iiAoel7Lc3lVAppN7AlBMICvGRaRehlksMoKQjBo087C
8+9KOT+5U73K2KLnGrDHR3kgwf6wHe0OBjehYghIWT6XX3xOTkXOjxKuvbtz
OOk2sOMh70pw+Dz8Ed+WWx/W/wIzpF6n
        "], {{{}, {
           EdgeForm[], 
           Directive[
            RGBColor[
            0.6666666666666666, 0.6666666666666666, 0.6666666666666666], 
            Opacity[0.4]], 
           GraphicsGroup[{
             
             Polygon[{{1, 114, 115, 113, 112, 111, 110, 109, 108, 107, 106, 
              105, 104, 103, 102, 101, 100, 99, 98, 97, 96, 95, 94, 93, 92, 
              91, 90, 89, 88, 87, 86, 85, 84, 83, 82, 81, 80, 79, 78, 77, 76, 
              75, 74, 73, 72, 71, 70, 69, 68, 67, 66, 65, 64, 63, 62, 61, 60, 
              59, 58, 57, 56, 55, 54, 53, 52, 51, 50, 49, 48, 47, 46, 45, 44, 
              43, 42, 41, 40, 39, 38, 37, 36, 35, 34, 33, 32, 31, 30, 29, 28, 
              27, 26, 25, 24, 23, 22, 21, 20, 19, 18, 17, 16, 15, 14, 13, 12, 
              11, 10, 9, 8, 7, 6, 5, 4, 3, 2}}]}]}, {}, {}}, {{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.01388888888888889], 
            AbsoluteThickness[1.6], 
            GrayLevel[0], 
            Opacity[0.1]], 
           
           Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
            18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
            34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
            50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 
            66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 
            82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 
            98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 
            111, 112, 113}]}}}], {}, {}, {{}, {}}}}, {
     Frame -> True, FrameStyle -> Directive[
        GrayLevel[0], 20], 
      FrameLabel -> {
       "\!\(\*SubscriptBox[\(m\), SubscriptBox[\(\[Psi]\), \(1\)]]\)[GeV]", 
        "\!\(\*SubscriptBox[\(Log\), \
\(10\)]\)\!\(\*SubscriptBox[\(\[Sigma]\), \(DD\)]\)"}, LabelStyle -> 
      Directive[FontFamily -> Times], ImageSize -> Large, DisplayFunction -> 
      Identity, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, AxesOrigin -> {0, -40.05}, 
      PlotRange -> {{0, 3009.}, {-50, -40}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, -40.05}, DisplayFunction :> Identity, 
      Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Identity, Identity}, {Identity, Identity}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Identity, Identity}, {Identity, Identity}}, 2, 2][#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> Style["tan\[Beta]=1.3", 
        GrayLevel[0], 20], PlotRange -> {{0, 3009.}, {-50, -40}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      SwatchLegend[{
        RGBColor[1, 0, 0], 
        RGBColor[0, 1, 0], 
        RGBColor[0, 0, 1]}, {
       "0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1", 
        "0.1<sin\[Theta]\[LessEqual]0.3", "0.3<sin\[Theta]\[LessEqual]0.6"}, 
       LegendFunction -> Framed, LabelStyle -> 
       Directive[15, FontFamily -> "Latin Modern Roman Unslanted"]]], {
     Right, Bottom}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.7852068692585897`*^9, {3.785206930372504*^9, 3.785207009301848*^9}, {
   3.7852070880241613`*^9, 3.785207124042799*^9}, 3.7852072793267927`*^9, {
   3.786631641888773*^9, 3.78663167946133*^9}, 
   3.786631807927209*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<dd_tb1pt3.png\>\"", ",", "dd1", ",", 
    RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7780299927961063`*^9, 3.778030038194919*^9}, {
   3.778129446991969*^9, 3.7781294524939938`*^9}, 3.781760844011467*^9, {
   3.781760953960446*^9, 3.7817609555463467`*^9}, {3.781764429669084*^9, 
   3.7817644437060757`*^9}, 3.7819204457709703`*^9, {3.785028833878744*^9, 
   3.7850288342125072`*^9}, {3.7850288651432543`*^9, 3.785028865448954*^9}, {
   3.785054291899881*^9, 3.785054292800083*^9}, {3.7866318128696957`*^9, 
   3.786631813959244*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Net parameter Space ",
 FontSize->24,
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.7781312033530912`*^9, 3.778131212005191*^9}},
 TextAlignment->Center,
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"netParam", "=", 
  RowBox[{"ListDensityPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "&"}], "/@", 
     RowBox[{"Select", "[", 
      RowBox[{"tanb1pt3Data", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
         RowBox[{"intxe", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "&"}]}], "]"}]}], ",", 
    RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", "\"\<SouthwestColors\>\""}], ",", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"BarLegend", "[", 
        RowBox[{"Automatic", ",", 
         RowBox[{"LegendMargins", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "5"}], "}"}]}], "}"}]}], ",", 
         RowBox[{"LegendLabel", "\[Rule]", "\"\<sin\[Theta]\>\""}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"15", ",", "Black", ",", 
            RowBox[{
            "FontFamily", "\[Rule]", 
             "\"\<Latin Modern Roman Unslanted\>\""}]}], "}"}]}]}], "]"}], 
       ",", "Above"}], "]"}]}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(m\), SubscriptBox[\(\[Psi]\), \
\(1\)]]\)[GeV]\>\"", ",", "\"\<\[CapitalDelta]m[GeV]\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
    RowBox[{"ImageSize", "\[Rule]", " ", "Large"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7781309518003407`*^9, 3.7781310413858557`*^9}, {
   3.7781310965773373`*^9, 3.77813117039911*^9}, {3.778131241636327*^9, 
   3.778131333895996*^9}, {3.7785474082702723`*^9, 3.7785474153978443`*^9}, {
   3.78176086100066*^9, 3.781760866379389*^9}, {3.781920476394471*^9, 
   3.781920483044875*^9}, {3.7819358846279984`*^9, 3.7819359033829527`*^9}, {
   3.783153733874576*^9, 3.783153759163783*^9}, {3.785028968390211*^9, 
   3.785029031977467*^9}, {3.785029092834289*^9, 3.7850291484901867`*^9}, {
   3.785032000435474*^9, 3.785032004589735*^9}, {3.7851157678472643`*^9, 
   3.785115777283729*^9}, {3.785207298885735*^9, 3.785207316259729*^9}, 
   3.7852073538646584`*^9, {3.786632534394395*^9, 3.786632552707118*^9}, 
   3.786632745320895*^9, {3.786632785993475*^9, 3.786632842295396*^9}, {
   3.786632874110342*^9, 3.786632912507193*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[
    GraphicsComplexBox[CompressedData["
1:eJxdml1om9cZgEXwhQi+EL0IooSijRBECEGUMgwLQwRTxPCKKKGIEobJsqJt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     "], {{{
        EdgeForm[], 
        GrayLevel[0.8], 
        GraphicsGroupBox[{
          PolygonBox[CompressedData["
1:eJxN23kcb1PVBvBzDpWoNCgSQiqppJISZQqlqCSUFDI0yRyhcBG9qZCkwcVN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           "]]}]}, {}, {}, {}, {}}}, 
     VertexColors -> CompressedData["
1:eJyVW/lbjdsfzZREmVJd36TBGN3cTBFWxos0IFMoSRIylRsJmcolGbolaTKU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      "]], {
    DisplayFunction -> Identity, AspectRatio -> 1, DisplayFunction :> 
     Identity, Frame -> True, FrameLabel -> {{
        FormBox["\"\[CapitalDelta]m[GeV]\"", TraditionalForm], None}, {
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), SubscriptBox[\\(\[Psi]\\), \
\\(1\\)]]\\)[GeV]\"", TraditionalForm], None}}, FrameStyle -> Directive[
       GrayLevel[0], 20], 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], ImageSize -> Large, LabelStyle -> 
     Directive[FontFamily -> Times], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultColorFunction" -> 
       "M10DefaultDensityGradient"}, PlotRange -> {{10., 3007.}, {4., 1875.}},
      PlotRangeClipping -> True, PlotRangePadding -> {
       Scaled[0.02], 
       Scaled[0.02]}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               StyleBox["\"sin\[Theta]\"", {FontSize -> 15, 
                 GrayLevel[0], FontFamily -> "Latin Modern Roman Unslanted", 
                 FontFamily -> "Arial"}, Background -> Automatic, 
                StripOnInput -> False]}, {
               GraphicsBox[{{}, {}, 
                 RasterBox[CompressedData["
1:eJwVV2k4VW0XViRlSqGikGaVosRbcieRqUEakEiFUhGKlBeViCQVklcqcyEl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                  "], {{
                    Rational[-575, 2], 
                    Rational[-15, 2]}, {
                    Rational[575, 2], 
                    Rational[15, 2]}}], {Antialiasing -> False, 
                  AbsoluteThickness[0.1], 
                  Directive[
                   Opacity[0.3], 
                   GrayLevel[0]], 
                  LineBox[
                   NCache[{{
                    Rational[575, 2], 
                    Rational[-15, 2]}, {
                    Rational[-575, 2], 
                    Rational[-15, 2]}, {
                    Rational[-575, 2], 
                    Rational[15, 2]}, {
                    Rational[575, 2], 
                    Rational[15, 2]}, {
                    Rational[575, 2], 
                    Rational[-15, 2]}}, {{
                    287.5, -7.5}, {-287.5, -7.5}, {-287.5, 7.5}, {287.5, 
                    7.5}, {287.5, -7.5}}]]}, {
                  CapForm[None], {}}, {Antialiasing -> False, 
                  StyleBox[
                   LineBox[{{-287.5, 7.5}, {287.49999999999994`, 7.5}}], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    Opacity[0.3], 
                    GrayLevel[0]], StripOnInput -> False], 
                  StyleBox[
                   StyleBox[{{
                    StyleBox[
                    LineBox[{{{-193.09701492537314`, 7.5}, 
                    
                    Offset[{0, 4.}, {-193.09701492537314`, 
                    7.5}]}, {{-70.49573560767591, 7.5}, 
                    Offset[{0, 4.}, {-70.49573560767591, 7.5}]}, {{
                    52.10554371002132, 7.5}, 
                    Offset[{0, 4.}, {52.10554371002132, 7.5}]}, {{
                    174.70682302771854`, 7.5}, 
                    Offset[{0, 4.}, {174.70682302771854`, 7.5}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], StripOnInput -> False], 
                    StyleBox[
                    LineBox[{{{-266.65778251599147`, 7.5}, 
                    
                    Offset[{0., 2.5}, {-266.65778251599147`, 
                    7.5}]}, {{-242.13752665245204`, 7.5}, 
                    
                    Offset[{0., 2.5}, {-242.13752665245204`, 
                    7.5}]}, {{-217.61727078891258`, 7.5}, 
                    
                    Offset[{0., 2.5}, {-217.61727078891258`, 
                    7.5}]}, {{-168.57675906183368`, 7.5}, 
                    
                    Offset[{0., 2.5}, {-168.57675906183368`, 
                    7.5}]}, {{-144.05650319829422`, 7.5}, 
                    
                    Offset[{0., 2.5}, {-144.05650319829422`, 
                    7.5}]}, {{-119.53624733475479`, 7.5}, 
                    
                    Offset[{0., 2.5}, {-119.53624733475479`, 
                    7.5}]}, {{-95.01599147121536, 7.5}, 
                    
                    Offset[{0., 2.5}, {-95.01599147121536, 
                    7.5}]}, {{-45.97547974413646, 7.5}, 
                    
                    Offset[{0., 2.5}, {-45.97547974413646, 
                    7.5}]}, {{-21.455223880597014`, 7.5}, 
                    Offset[{0., 2.5}, {-21.455223880597014`, 7.5}]}, {{
                    3.065031982942431, 7.5}, 
                    Offset[{0., 2.5}, {3.065031982942431, 7.5}]}, {{
                    27.585287846481936`, 7.5}, 
                    Offset[{0., 2.5}, {27.585287846481936`, 7.5}]}, {{
                    76.62579957356077, 7.5}, 
                    Offset[{0., 2.5}, {76.62579957356077, 7.5}]}, {{
                    101.14605543710022`, 7.5}, 
                    Offset[{0., 2.5}, {101.14605543710022`, 7.5}]}, {{
                    125.66631130063966`, 7.5}, 
                    Offset[{0., 2.5}, {125.66631130063966`, 7.5}]}, {{
                    150.1865671641791, 7.5}, 
                    Offset[{0., 2.5}, {150.1865671641791, 7.5}]}, {{
                    199.227078891258, 7.5}, 
                    Offset[{0., 2.5}, {199.227078891258, 7.5}]}, {{
                    223.74733475479744`, 7.5}, 
                    Offset[{0., 2.5}, {223.74733475479744`, 7.5}]}, {{
                    248.2675906183369, 7.5}, 
                    Offset[{0., 2.5}, {248.2675906183369, 7.5}]}, {{
                    272.78784648187633`, 7.5}, 
                    Offset[{0., 2.5}, {272.78784648187633`, 7.5}]}}], 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], StripOnInput -> False]}, 
                    StyleBox[
                    StyleBox[{{
                    StyleBox[{
                    InsetBox[
                    FormBox["0.1`", TraditionalForm], 
                    Offset[{0., 7.}, {-193.09701492537314`, 7.5}], 
                    ImageScaled[{0.5, 0.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.2\"", 0.2, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., 7.}, {-70.49573560767591, 7.5}], 
                    ImageScaled[{0.5, 0.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.3\"", 0.3, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., 7.}, {52.10554371002132, 7.5}], 
                    ImageScaled[{0.5, 0.}], Automatic, {1, 0}], 
                    InsetBox[
                    FormBox[
                    TagBox[
                    InterpretationBox["\"0.4\"", 0.4, AutoDelete -> True], 
                    NumberForm[#, {
                    DirectedInfinity[1], 1}]& ], TraditionalForm], 
                    Offset[{0., 7.}, {174.70682302771854`, 7.5}], 
                    ImageScaled[{0.5, 0.}], Automatic, {1, 0}]}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4]], {
                    Directive[
                    Opacity[1], FontSize -> 15, 
                    GrayLevel[0], FontFamily -> 
                    "Latin Modern Roman Unslanted"], 
                    Directive[
                    Opacity[1], FontSize -> 15, 
                    GrayLevel[0], FontFamily -> 
                    "Latin Modern Roman Unslanted"]}, StripOnInput -> False], 
                    
                    
                    StyleBox[{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, {}, \
{}, {}, {}, {}, {}, {}, {}}, 
                    Directive[
                    AbsoluteThickness[0.2], 
                    GrayLevel[0.4], 
                    Opacity[0.3]], {
                    Directive[
                    Opacity[1], FontSize -> 15, 
                    GrayLevel[0], FontFamily -> 
                    "Latin Modern Roman Unslanted"], 
                    Directive[
                    Opacity[1], FontSize -> 15, 
                    GrayLevel[0], FontFamily -> 
                    "Latin Modern Roman Unslanted"]}, StripOnInput -> 
                    False]}, {}}, {
                    Directive[
                    Opacity[1], FontSize -> 15, 
                    GrayLevel[0], FontFamily -> 
                    "Latin Modern Roman Unslanted"], 
                    Directive[
                    Opacity[1], FontSize -> 15, 
                    GrayLevel[0], FontFamily -> 
                    "Latin Modern Roman Unslanted"]}, StripOnInput -> False], 
                    "GraphicsLabel", StripOnInput -> False]}, "GraphicsTicks",
                     StripOnInput -> False], 
                   Directive[
                    AbsoluteThickness[0.2], 
                    Opacity[0.3], 
                    GrayLevel[0]], StripOnInput -> False]}}, PlotRangePadding -> 
                Scaled[0.02], PlotRange -> All, Frame -> True, 
                FrameTicks -> {{True, False}, {False, False}}, FrameStyle -> 
                Opacity[0], FrameTicksStyle -> Opacity[0], 
                ImageSize -> {575, Automatic}, BaseStyle -> {}]}}, 
             GridBoxAlignment -> {"Columns" -> {{Center}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
           Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{0, 0}, {10, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 15, 
          GrayLevel[0], FontFamily -> "Latin Modern Roman Unslanted", 
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]}, "BarLegend", DisplayFunction -> (#& ), 
      InterpretationFunction :> (RowBox[{"BarLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{
                 RowBox[{"Blend", "[", 
                   RowBox[{"\"SouthwestColors\"", ",", "#1"}], "]"}], "&"}], 
               ",", 
               RowBox[{"{", 
                 RowBox[{"0.023`", ",", "0.492`"}], "}"}]}], "}"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{"15", ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                   Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                   Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 
                 
                 RowBox[{
                  "FontFamily", "\[Rule]", 
                   "\"Latin Modern Roman Unslanted\""}]}], "}"}]}], ",", 
           RowBox[{"LegendLabel", "\[Rule]", "\"sin\[Theta]\""}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
           RowBox[{"LegendMargins", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"{", 
                   RowBox[{"0", ",", "0"}], "}"}], ",", 
                 RowBox[{"{", 
                   RowBox[{"10", ",", "5"}], "}"}]}], "}"}]}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "575"}], ",", 
           RowBox[{"Charting`TickAnnotations", "\[Rule]", "None"}], ",", 
           RowBox[{"Charting`TickSide", "\[Rule]", "Left"}], ",", 
           RowBox[{"ColorFunctionScaling", "\[Rule]", "True"}]}], "]"}]& )], 
     TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}, {
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {2, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "Above"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.786632535842896*^9, 3.786632553585202*^9}, 
   3.7866327458215733`*^9, {3.7866327895378838`*^9, 3.786632843264996*^9}, {
   3.786632879851568*^9, 3.7866329138627453`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<tb1pt3netParam.png\>\"", ",", "netParam", ",", 
    RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.778131361955031*^9, 3.7781313919965687`*^9}, {
   3.781920454001335*^9, 3.781920458661396*^9}, {3.7819204909912357`*^9, 
   3.781920496078075*^9}, 3.783153738404313*^9, 3.785029002252528*^9, {
   3.785029138181964*^9, 3.785029153433352*^9}, {3.785054296380344*^9, 
   3.7850542970401783`*^9}, {3.786632917564061*^9, 3.7866329189275703`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tab", "=", 
  RowBox[{"ListLogLogPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", " ", 
     RowBox[{"Select", "[", 
      RowBox[{"tanb1pt3Data", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
         RowBox[{"intxe", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "&"}]}], "]"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7852061241677303`*^9, 3.785206164049994*^9}, {
   3.785206210855201*^9, 3.785206259965053*^9}, {3.7852063531773787`*^9, 
   3.785206354968*^9}, 3.785206406070476*^9, {3.785206754339881*^9, 
   3.7852067925144663`*^9}, 3.786632496018552*^9, {3.78663260728059*^9, 
   3.7866326700183363`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
     0.0055000000000000005`], AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxlWmk0Vl/UR2aKkuG5o4rSPJehslXGkiQNKjKVkqJEJGPRRAlJmSKVJJIk
UjJECklRlIQi1Z+IiHjv++Gcu9b7fqnV4um5d5+9f9M+k+wObHAUERIS+sX9
8b9/hxw9ley/k4XFC9KEZLIJWNGwq9O2g4LCey+/H4gjYaFVXcnZHySIPnJ9
t3QcCauqd+6Uv8VCmvbdD60dBDi0n9H0E2VA9NS5vbdOkhDeatwrpM6ChfXE
M1FGBBz0s3+f9ZSFmt0lRgIJEkLi1rlb5jOw4/w1320OJAiSPpXYLWdhjY6P
8UQ7Av5zKelb2K8A/ZWXLi5TZ+C/QRVJlRc0/KrVKWyJIWB9yk/3C8M0eMja
NO7yJ+CC84iX2GQW6peLe1gME3DP9VCv1REF+NJzT7MwiwB7e8P8vcoU/vz4
V33HjERVIetmmV3gLBKcPTOOpTZRkD3w7xedTMCqjcNLxAwYOKdmFqtzjgD1
wW3vHgENIts3ve94QECZXqZ0S5EKfNpz1EfzCAHdGeZ0eQQLnyavbs0zI8DC
YdlpspyGCdbjFCuWkPAqwHXWWhsW2qJKgjrmEuA1vWzQ0UweBq2y9X6IEXC8
pWO96y8CjlXqGHgokdD32ejHljMs3Gk2zTgfTEJjyVCpy1YSYnpknVUmEDDg
/u3ikikU9O4s1S1I4d73t0/sEW8a3tSZvjq4hoAgs5ZtBZ4krm9E0MOSHwkU
9AgKxQ7fJUD5aJdmwGEBiEgFaZ7SIICwDBxe1MJAcU3eH3FZAkZbpuRdiCRg
817162okCeYN/sTBdBrXa7pqUK7UFhbYeZlX3RxJfK4eYfcSvQ8T4E5p+bzs
ZMBnh6hs8WkS4iZSZbs0WNjRua+lawIJamE/e6XiWYiT3On1+h0Bh42OOfa5
MCAwHCLUtAk4NVxbd3eVCmy2WnDn4ORRXafiz8KvBlk44GPmqG9Kwu8h0wGx
TwxUEt2dkfIE1Plf7r9/UgAvV8DNxVcIsBIxSQrIp2DOCv2mm7sJqNf6UdFc
T4Ho5VzriHoCBEbKtlVhLHwuVzTq8iZhieUdyeoNXL/PSHhtrEjCw3KJX1nf
Gbi+aEPd0Dnu/Pr/JM5rZ+Cld4VtkjIJBmlP+1w+shCw+FTf4hkk3LvgO+f8
FQHEJy7eunM+AWfC8qvvF9EwOiEwVmMtNzd3Xr2zz2NAzMV//8g3ATi3rBP3
7WRhlXET9Z8xCXbe81I/9tCwakbljo93CBCdqxAkW0PBkQXFzZ7bCbi50KY+
T5mFhGrZcRGvCSgKJq02biHhyIyJh+6bkxApdbwmJZSGnau6tf37BXCk0bz5
pDuJ+2lWl/QfgxpuHqP0o+8cI6CCXCa3cSoDSbMsJm4QJiDbTMhOLZKElpMD
9fJyXH9KxkZpD7P435nPlAtlpzC4v+P/LXjfu5YGl2fV2ifGkHChvGl+nCQN
tqYrLeW0SPBue/OBdODP9/n0W9tJO34+RS+FLDAUpSF69rXXeSMEGFUYf1AK
ZuBwAeudoUnATrWgVV75LP751mmBf7/IskCWWhwQNSEg8uaBdoV9LEy/Hd6S
d5CATQuzpnvbE+BtojxCuBMgJZN11lmPhhX1d62zDEkY+Zu2RtOeAebQ6slv
fglghrXm+BdFLAh3RQyP2pAQfaPecNllGtft365tnjd6CBB6s9/NuUMARWnj
phWvpTA+Bt2anFJFMBAwVHC9c5CAhWbPxed5UqC4tcZrvjYJMuHZVrs4PLDN
sfCaGULA60VWPe3RFPjIillueEzA2IMLdGoDaehk/um67iUguqQyZWO+AOIu
XEk8fpKAlfnDpw19BRCmEzk9QJrD48ZIJaEGBhQirualthOg91dHf7GwKpxV
nKfmOoeAwj+pQ4J5DESlh2wpfs7Ns0hkszhXr5P/7cmtrSXAcEpk195NLPRt
NhHa/J2AxMgxvt+KaZiktqDG+CUB6TY3m/ZW8/MUpK8o7l1Jww/b64klizkc
CPNtFHD8gJ4/4N/znn/radwfArlI7UQtATQ4ujMOogScVeqReRRL4/7V1Kk1
LZlL4fNH+Ir6UeC+o9y9nIGn95JKxswgYCjE79PtiRTkBvnH050EUGplZZut
adDJE0pfPiIAXbWd+wkRGjx79NZa6JAQr1dzep2JAAK8fnpOIgnY+8PPs8ec
ghydgw71uiQMLVx4R3kPX1/0+ZOVLkpuaiRUDdk1fAuj4Y+9ZuX57wIgLu4Z
SeLmReLNtMMOB0nI+BAmki1gwHC7rurJWAK2fPIzeXycBsWMQ9Ueh0g8H79i
C6R8zbh5mzpEGq5j4fb4z2XiLwjo/EatCOTmIXNFrnbudg5vvL9MHSdNY3xR
argVuCaAxHjbVTZgeI07z3t6EnIXzhPgYjBeIfs5ifl2/+531qIuJMZ7z645
0ybc4Odr/dzEye4qEzGeTqpJuHrTm4WMmYzm6m4BfO0ILFuzhoGUFr/f0n4c
/uavX6Y5wEDTh/bd5y4RMDmj4N2vcAbWSwuHfnIggL1xaLilmAV9+1X64pYk
zHx0SixuN4n5Y7/m2Yp1USzEfg+1Dj1LwMml/fKmMykQmB5wLBpPwkmNOzaB
ZTTG1xSHfa8vcfVCz/u2du3Wa2u5er+vdmgUIcA6ktSV/clAv1LgGKcgElyu
2UkE71eGwtD788Y3ENDTZ9fxSYLB3zfBeWOD+H8q+Py+XSzxWtdAYl69sUCq
PdWchk31heL0RBKe+b51VfzFYL5nFb8XGRXQkFPW3a8bzfMtqtd22513mtcS
sLH37r78WgHY1Bro+nHP9+vjmpyLXgTIBT0f9leioMswoNmijtMHLX26PgQN
XhanZ5WPCmA47v7qrkIK45TzkwHZVf401g9Kgzeqhy7RkKQ/9NLzOAEFUcZx
V1fw9UA4gfCla7LL8straPx+Oof2+x18ykBYi1s2rUjAHJJUTbOhIWyvwEzZ
loSnJa3+FXXc89ZUEDdnk3BfTCE5+gSD8QHhDHqeoReT32xTo2Ga/+Q9m1aT
UHrzQvjmVwzGY0lxggg9zdfPy6LJRH8XDX6zR38YS3L6r7lplaBFAAMLxMv0
VxNYh6C6Fp+Pvzl/iIW//lWJ2ptJ+Ln2dmomp+8GrDMcXxlxc5ClYbcli8Z8
m6TjkHCjjYKMu2pT5Y6ReM5RfU3jpi5t9uL6z+3NxkVfCEgunfhfsiYFDsU5
88+O5fjA0+eS4DgDmfH7Nm2fyfWv3+h2chcLG08WvXRfRoJOTUaN0ygN4Ufa
ba4KCFhCSCX/SlQEkWRbj9APBK4r4rcmsdGxo3cYMH6t9P7wcV6vIT06f1my
6l9TAca3K2KXmqQ4vaGsk3ut/Cc/n2ufSOVc38rjQ/W3lq4cURLk+/0e+Lky
GN9mpSQqzzgrgET7hWuLAjh+fFwmmjhAYZ2XLBWduduHhqtdNnId4QQ80NQL
Sg/g+ffKVavfVq9ZjMctrZqTJmdReJ5qtI9sX/SJxfiq/SXy2oNgFioCPj6T
WU7Ah5yv6tNVWGisddXYV8zNn+rFYTOCxe+/XLnyaNgJFgTtBjXmbiRUNqd8
Nuf4wWb/BO0/szi93e1VHfaKxf2A5hD1U/5ATp/SbArjikLPi/b1NA3bvHct
7phGwsqDIeGvrtGgQtydFtQsAE2VmB16HP8ivTSp/YZGeQUDJ07FL6cmEeD3
tkHDN4bF+mZ1YktH0HZOjxb6qlepkLBBbmuOwUROX1d7mWsvJaBx6IDNdFsG
THXC7t0f4PpHJOGiurYK3PMVKz02k4BF1rb284z5fv+0RPdA5mYabl5N3h10
goSNfjb260YZrIc+nMzsVJKnQK4/z6jbmQRKY+CLcgcDNw30orKGBeChlXpe
RZLFej7dOTvEfiOL8a7AvWnthCpOP0qfsItnCTjta618+7ciTPbsuFa/gJvP
B6MBwtx8B976Ih+xgYCmAbFjt7jfR+eVXjyndKwCA+NC/K7LXyChW0dI9DHB
65EQQb/mChMGz9sXY7PpBo4M9hOBvlVRk3+TuB6IX69/6z9u1kjA15NJ6ue4
ftm+q3xHhzV3/k2Xim/dILFe2E2HHny1g8T8vXT+x21jr9MgNpauX+ZPwtuf
/pLfW1Wwbxj3co6sdgOvp+f21SsMRrN4/gvFXkzP0KUwjjwwerKv6hRfv9nt
pL+06EQQn2u5yOk5BZ/+5JxfeZmBpTqWT2cmEHjO70m8fvZXkvMnsaFO0Sq8
HyPLV1UcErAgL9Z6Wm4bV89Nn71KZATQpfV3ZOWcft1jSQb3zp1i4NmHqY7t
UQSoeQpHLOlSgK2yC6tfytGgeaRmTGYFifsF+WCEb0jfIj+y0qOn5c1FFuOT
UNXfhxTDYH+6PW9KYOwDCmS0djX9WErCk8KX9d+aKeyP9y9Q8c8s4P3pqmV7
9L9Y8/OoqpzCusxjsf59NMHh2E55Fuvr56A/VNzLgFX7WkM6iIC5F88Hn4nk
+T3byvnaASUW60kD+djg2HIW2u/6HPntTUBw6JN/Zhz/ZohVGneIkRh30Dx3
9a373a9KYrwpyFrDGFUKsH5XK9fybA5hsX7JT7ASfZHOQqqz4sjNVAL3yfKs
lR3n0/n58G1LNVZS4/Bt5rgPWc9ZrMeCO2x0FoxSED1h+ZM7rQJoHHCNLlDl
9dfne12FVZsY0HNR195jSYD9tabOR18ZnE/ICd3fePUxg/F72tWfvZJcf6F5
Rn6gLmJM1qsNJLBJMqaNdxlY+/Ga+OrbBKyZq7i5SpPF+nf8I7trTS9YjM/I
/6H5/Wzs2/9zlMB67oTG0cE7M/jn8YxTHzWv4fyMcM6XmPUcPz0xnCrMnQfi
nwiJ1lgjZxac7x5xte8VwNnSu5bJ7RRsftqhJ3uDAIv+DXN1tRiQPvAl0K+c
03NZkpdLTZXwvKzbcnT+rzoBxo9Al21O480ZrHfSHxbPXbKXhviuWakT+whw
pAdiMrfSsF3m8ZYrCgR4/AneP47jf+Tnb01zy/gvhIYTldqZcSEcf286dNlp
lMT9OfbI9RNuVjz+Zb+9ILRKh4bsO0EnlVeSEFt6f+xBTr+6RWUkfbcgobaM
GtMgIYDU0o+2y7dw87HomGyrJw3Th310Bw8QMDPvw583R1nMy26TBk3PfGfh
wMG2apdrBGx4LX732GJevwqr7Ph3+zaLdVSOW+/rY8oMVH28Z/HxFAE2VWZb
lLn5Qf75wcC8Lb90CYxfSO+g/OfmKjvFUEMK99OA7kXLTz0MFGQ8T6m8SsC7
ELvo0Gl8npU9weNh0gVezx1fYTtbLlXA6Y4nh1bvIuDJMan2CXL8/KJ+Qnj4
PlfsWQvLQpZ3StzyCM4P2Hlp6Lzk9fa77sTkgkMCPH91u1UikuIZcDVY7RWy
i8Q+Gc2Dxz4XFfvnDLg1DMsb2hAwOC/s6VYhVfx938edzU4eYXH/6N30Lik6
SmOduGBPuHu5BIX9mpqWl9GV2wz+OcIr1K+oj+zXp+f23+L4+Pv5jNAH/O+L
a6b17FjIvc/U/b1VZ0hI3RunMuu+MuZ3xDtIz7p3EQunc3oa4clPp/xX9Z28
XkH4rPRRN8/9ogBERq4+ifej4VHk3NNBizjdIR1cR/oyWE+ZaJBSpRwfIj/9
40qr/cNsAYxsO717eian5xWYGf+W8fnH1VtTyYUfGdwv0sHF14kIEus3pGeT
98nbiodz8yp1Z2C8MO/PdHd6PYjm+A09z3nhl9e+97I4Xw0YpzHVQYTrl10P
K957EFgXoH7VbnoVt3YJp9dkRzt9EgmQr53d+esHi33kh7TfiafN+X6q2Gs7
c7yAxvo3fXurZ3wQi/2LccXh/sO6LKjtDbScY0fiPlb7T3pg/kMC82rZqntL
vKU4vald0esTReE8AeGJ9OjCvT+aBLCozkrvay6LdZ5t+OElU/bTWBd0GHv9
0TCh4FyATbG5D9e/3i/kJVpInI+NvIk8/z6B1z82WX69c0xYqFJIlB9sJSDA
7XZBijsN+m5RP5q8SAg6JjpJZDyFz0Nc8pzerzGqmB+kKzZ8G3+R1z+hRScd
xZN4vL/bQyR4Oylg/7Pi4Ho9be77EV+nPul11eijMW4r/3s9dnUNA2XZ5c+9
aBLWrS3qrFelsX/+v/kryi1HF7scCykWQI/uR/OvTjTGf5FLCUNG/oqgkls6
UJTP4Y1DS1SKMp9vz7onKr4kTBnrb/SetR+f9EuOJXFO3Elqvk9mSFAbKzvn
/XUO/x7MmLR0FQlOmR+eqnLzWfLO5PKqLwKY9/XEmX9lDM4P00K7D/qc4/lC
znafYUcEg/1BYNW5PF09Pp9rDmreZcvxH8p7990ujE0ex+Lf3z4weBQu83lR
rlGUvp0SAwE7DR5E7+f8oOc5Ye2ZDPbVxhJCCX+AxHie79Avmp/G8Uf4tglB
rwQQL3bDwekxi/UKynFKJzgfl1lD4jzHsejB+oQcAlytfZ+qrRVg3n4fN9hm
0U7j+rX91HO4z+l/lP8gPH68qa5t6pAAFJILY+6WEFgfov9/799WxxELzv+s
Tg7e3Ezj55GNPN7m/5fF/tRKzGu1mSoDTis2PlYVJiGRjhA//Y/BecmhNB3d
rCR5PGeF9tZuWzxYKD5y0TdBiYDDgYsm/XagMd5Mze6LXnqbm9+da5fm6HP1
XZgrpeDJ4H7cdF1GWMuHxc+92c6k3GYhift9YUiXciCnR1A/fLUXLZ0dx+D+
mz/dUZi9QmE/pN0pqnFxgMZ4KNd9+ty9C/z8LiJvZuiVMPDtifGVy4Mc77xf
eSSkh4UrdTKD1xeT8DRzbG9eNI11oGRbuYS9DoPPR/xf0NEOO06/nbphojyf
xD4R+YdY2cT6pG4GFirbTb3twef96HmHxGYSMSyF8zSXOIWgvDw+35/Y2DI+
RoWBYAld1XHTCPBSEjpuMMLnLfGnqy8bPaKw34XkxVp3j9HY71jEjLaup5TB
W7Y4ub+UwP9/5uCEsMk/BRDlHRD2U4zC/fFP4vbSrOsszD4iSPfOIyBiRPRA
7hUG892hKY6eX/1Z7D/9u91Xl4uz2E+uGBb3ibPh9deGB2Fa2VN5PXmi7NnA
ugIW+2OrtDHqBXkszg9a5OS+ZbpTWD+ifM9lQ8wDVRXOzzSrBJtNpvB8I95B
ex7KeXB9yjfOPwpXa08zJ6C1edY9nQUk/v6uAbtJz2kKsnYrTb0lTYKKdZtk
tCKF9emfab/EPSgGz5N9HNlN/aTh2z4lzQNfCQB1yw55zj+hfBPlo3/zNLeN
HuX0gYOiXtEZCvMb2q+Vax4+I/+KAMUWql/oGK+HXh0h/6UO8Pkgwk2U78fd
GZMjc4bPa6PU/20VSlDA/m68esKmmtc0tAxeG2MeQ0Lf2BxxMpz3C7HJxJaK
ZwLcD0gvoX3Aoxmpl3X1WaxfttdLLvwuoornXTdAWnCpmsR+sWGBy2PLDTT2
J2g/hPK+ZXl1J2pOq+DP952fGKrxkddXEvTUylP/SJw/GqQ0OPZ9p8FGvqZd
qIuAzLbxIn3JDM4/qfHmalGOFPbXKG9H+mnWsI5k5goa7/sunXUZbAzm96Mo
R0P6yunH4tk/I3l9jvDcNnJjjtEUEtTnpLg+6iDB0u/dZns9ArQe+n1SnKMC
86vUcscOCOD88TG5n3ZI437TL91/9II6V5eRyu9fqgQQYntv/jlpCvOpW091
iVQLi/N152kNHq0F/H7rt8tKaVc9CnLzRaoPSRDYJ6DP2xb+3fawhOd3tP9F
PLP+d/bz3NXKPB5nCktkzuf1p5lsaHqDOu8H9KxvvXaqpcFhoC32fBJ3rouN
VWJjaIw36nvjluxR4PMKJcv7+XedRfD+AO3tXLeWvi2cSuL92nVaLKx2EwEa
uz4kaM7j8fbqW8HSMb9pnF8NXZkRPCDJ4vouKPg7BrJYqJ5h0ShdwPVfT+eE
P/0krleL6zbYV8GCUETI6ZjJBPS9fH7X6yKN+yn9lcOXxbP4/MT9n3KloxsN
ztSBRZd0CFw/q5nhRlVHSOy/kX+aPUzFtwmr4nwL4Sfav6H5Qvo9A3aEeX/i
9TbykajPkC5GetOkW+nucUcB5guEk8g/CUf2PqadKIxvyG+gfPt63YHJrZG8
3wfrolU/TWiM30eH013272OwbiJenTP59JbB/XFTr7j0GaeXEf4gPkbfX1M2
Q1/mD6/no18vMrzjzOvx190XldxFVTH/xjolnJyZxmBeXrepsWhvBK/H5Jj1
KSvG8/hT7F23uYLTy+j9tsvuWpx4m8J+7WjJzOUqZizer299uHqF2SXeTyFe
QLmXODstbpw2i+uJcgLkj+9fdW16IM3xicRCsRcfOT3vGeQmt58Fm4GYGSr7
uflL8SY8Zglwvt/791nphwYl7D+rDK1l+igV3D+sXcBQ1HISn2+s37Yl+qEs
1qsv/f/e9W3i92Fo/4r8idiZCxdXVtN4n6+8aIdMjiZ/PnHX2QLrPTzezemZ
Ime9hcHng/JNpB9kh4mcn7toqFFya8o5ReIc+l3JD1256ZweCsoM7d9MYTxN
/bHVe0UPCTcs67MXu3D1lk6LPTeXwXwWltIuE6vA80Fsuv/nKn0K45BmebrQ
GJp/HsucaSVa3DwE9T/5ujWQhHHTrvp/fU5jPEV6G/lFlD8h/4zyLTR/qB4/
tqQaZDmRMFfi6Hs/JxbjK+yWsnrjyufb95vet2UdpHGepq9w324N189LRjtz
2kI5PfbMklUMYeDxssaltc4EGFyR+nVjpgrmU+SHkD/9/i55i94FCuchJyQl
h9MPUBj/zLXSDAWtLM5P0B4J6R+k35H+SjmtM3pqiMX+0jyt5Of4ZyzUSfra
m1Gc3lGt9tRyY3Guau1bl576mcK5YldvxrV5vby/QnsAVC+L3OF5wosEeL4i
vcNPrZzO8y/CTTQPEVR5XCnnH1G/rl7atdhqjgD73cLS9L7OhwzWYyiPRXp4
xjbN0sdminD2xedxzYUE5mG0r0L7B3RfxDchPl6a8zdovtDvo/NHeU/pfYkf
6Ts5f2h853KXEr9/j09cJlG7lMZ+HuUtSJ8OLt3453s5g/dPyB8hPdzVJjHv
/lMK5yxGa+mkqLn8fTC0H44yrV3GDhGwSHZxcGUnv99BugThCto3ojyE0RvJ
Nunnc88Njn+1l/xmcB8g3YP8Mpm29ZRYKIM/5yav3r0olt9PzDpZY3rvCItz
uoqvWr8COD+B5l3MYOib4TCF9Wv7+2mBshw/oXwwPOa8x8QHDD7f9RIPk7or
KJjX3LnD8j7vb9F8hLe7OgR8JnD+kG7U8PWgsArO79RTSvSMd7DAjlS+0Ozm
5ouUeDuLm0+UX7QsKZWtW83i9zy/cU1GrxGvb8TCTYssRlnsr1Rf1S99/4bC
/Wlh+am1ZCwL9MpLOw/rc3gVqtrnXUTh/cbei4EW814zWLej+dv5ms1J2EZC
4a8S120qfJ4h9idq/rxufh+K7qMljp6LOX2VzzNQHoN8I8qHvsTmTBxZQGO/
7+OsW9VSxuJ+8u/tf7RyAYPziLS2npZAf94fonwW6dH0R+aeNxtprOM7A4Om
KtwRwNxNi6b0/BbA8d+m9iNhDOxwTG1d4crjJ8J/tC9A8x1I+Y0/n0lhfG9M
2O12Kk0F1EfPhA8KOL3yUCR05Ce/DxlpmqJ9aRK/j9m8+1pO2gsS70NQnofy
CrSfRHxr3pkw6HWaxnpP4d3Zfr9cBvMbup+D/Fm1QX53+BMGzo3tjFHdROL7
AJbLGhzUGjjdUyb8nJHm93eTFV5svFzIYj1QXrrc0z2Pv+8QEFO7teIbz9fX
nid7yLgzMMXkYp3VTe583N/VGTxigC0Nflv/VQC70vNHhfpZUOqwElKdTMJb
mXQxOoDCP+/763B5ug+F+Sl2YMGZgF0s1h8Ti8UNZR7SkPZdb/e6Rdw83mpd
5pXBYLypbPumMm72/88b0Hy0vfj+u+Yvfz9kWVyfj0U8hfMehB/ID2pU2AU3
HqLwvLc/uD1//kYVnJd8aJ/4UOMPhedboXjSbOUEZYyD05/0XPTcz/sVtH9F
+6wN43cOe8STmDfGHogbc8uFhd8Hqk2t3AiwCvYxvD6Wz1+Q/kb3KZHeRfc9
a2+3v5TdQ2B9TtywiO7j9Cryqx4hInaSufz9AJtZWv9CfjEYf99u+6z1bUQZ
708WKCfYbg9WwvyzOu+SEuXP4P3eqi6TaYFBAnz/5N0Oyeemu1l8/wfdv7vb
GPqx5gSB7wUgvkS8i/rzi8gDjwstyri/zYYue23tJvF9RtXrGwO13vL+wvFC
5qyPbSyejzDz5h83ZvD3RS+r3pf72q6I61dqsP98eDeN+wnlAGgf/evhlzk/
LzDQUilj7/+HwwMqYuXjDwyUz8t3P1vJ+bXIO8ekCpXxPjDRLyxWZQaLdaf1
jL7fzqwKzhOlZupMv36Sv3/8vsj2aKIp78fdhM2+NDrxfgC9L8pDUP6F7vsd
cTmnedhCgOsru83P9WkqjfOe7Ztv1fxLYqAi9tuNy4f5fT7yvaiPEb8j/ET3
T8zT039Hm7B4/4vwDukZhOeI71AegPT7sfjaR0qfx+D7EwhnUf4TXn111nIR
Dl903qnGqJMwRqcra/JSft+A7oui/dxV+66A+9kMCJyNRc7/IGD5wc/pmxby
9yGQL1akd8ywECHxnhTV12nKzAixNgbvodC+BvFT0jJhiZjvJMabtGWTnTSK
Wcy/UiORUjpLlGBjwGjNm5UEvv9RZPAoq6qK8zFTaAsVbwaWFabs3CVH4vwL
7W9QHoTy+Z78tq+GGfx+DuE7up/0P26aoFo=
      "]]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{2.092692261233182, 0.9399183434137489},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{2.1837077369524946`, 8.008698182988528}, {1.0446238290485228`, 
   7.536363938404511}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {1.6094379124341003`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.785206127494748*^9, 3.785206164684651*^9}, {
   3.785206211563809*^9, 3.78520626013*^9}, 3.785206355617179*^9, {
   3.785206758802149*^9, 3.7852067927938232`*^9}, 3.786632498957856*^9, {
   3.7866326145732317`*^9, 3.786632670780541*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "}"}], "&"}], "/@", " ", 
    RowBox[{"Select", "[", 
     RowBox[{"tanb5Data", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{"10", ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
        RowBox[{"intxe", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "&"}]}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785206285527165*^9, 3.7852062908574753`*^9}, {
   3.785206327400399*^9, 3.7852063595447807`*^9}, 3.785206802191222*^9, 
   3.786632509670307*^9, {3.786632652524214*^9, 3.786632662312751*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {{}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.004583333333333334], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJxFXHk8Vd37NZeQ8U7uPeegSZKkkqI8lUqTISSVVCiSRIMiZQjNhkKJUiRT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      
      "]]}, {}}, {}, {}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{3.5805402690668404`, 0.5972913571362557},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
         Part[#, 1]], 
        (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{3.648676004567813, 8.009363076630045}, {0.7148851558906412, 
   8.005700678662542}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->FrontEndValueCache[{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}, {{{3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.305650551780507, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.392661928770137, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.472704636443673, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.546812608597396, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.615805480084347, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.680344001221918, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}, {{1.6094379124341003`, 
       FormBox["5", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {2.302585092994046, 
       FormBox["10", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {3.912023005428146, 
       FormBox["50", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {4.605170185988092, 
       FormBox["100", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.214608098422191, 
       FormBox["500", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {6.907755278982137, 
       FormBox["1000", TraditionalForm], {0.01, 0.}, {
        AbsoluteThickness[0.1]}}, {0., 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {0.6931471805599453, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.0986122886681098`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.3862943611198906`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.791759469228055, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {1.9459101490553132`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.0794415416798357`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.1972245773362196`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {2.995732273553991, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.4011973816621555`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {3.6888794541139363`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.0943445622221, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.248495242049359, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.382026634673881, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {4.499809670330265, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.298317366548036, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.703782474656201, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {5.991464547107982, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.396929655216146, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.551080335043404, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.684611727667927, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {6.802394763324311, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {7.600902459542082, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.006367567650246, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.294049640102028, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.517193191416238, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.699514748210191, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.85366542803745, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {8.987196820661973, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.104979856318357, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.210340371976184, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {9.903487552536127, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.308952660644293`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.596634733096073`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}, {10.819778284410283`, 
       FormBox[
        InterpretationBox[
         StyleBox[
          
          GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
           Baseline], "CacheGraphics" -> False], 
         Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
        AbsoluteThickness[0.1]}}}}]]], "Output",
 CellChangeTimes->{{3.78520628637383*^9, 3.785206291707242*^9}, {
   3.785206332021459*^9, 3.78520636030007*^9}, 3.785206804063733*^9, 
   3.786632511478086*^9, {3.786632653664947*^9, 3.786632662994424*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Benchmarks {sin\[Theta],\[CapitalDelta]M,M\[Psi]1,\
\[CapitalOmega],\[Sigma]DD}",
 FontSize->24,
 FontColor->GrayLevel[0]]], "Subsection",
 CellChangeTimes->{{3.7781312033530912`*^9, 3.778131212005191*^9}, {
   3.778131813220858*^9, 3.7781318579192743`*^9}, {3.778132567043557*^9, 
   3.7781325692413054`*^9}, 3.785042407545806*^9},
 TextAlignment->Center,
 Background->GrayLevel[0.5]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb1pt3Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "&&", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "185"}]}], "&"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.785045039922505*^9, 3.785045062424179*^9}, {
  3.785045100770404*^9, 3.785045240379469*^9}, {3.785110615366263*^9, 
  3.7851106159540577`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.149`", ",", "820.`", ",", "589.`", ",", "185.`", ",", "0.11721`", ",", 
     "2.3742`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.184`", ",", "790.`", ",", "1946.`", ",", "185.`", ",", "0.11648`", ",",
      "1.4268`*^-46"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.78504508275381*^9, 3.7850452407399197`*^9}, {
  3.7851106133739433`*^9, 3.785110616391984*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb1pt3Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"10", ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
     RowBox[{"intxe", "[", 
      RowBox[{"#", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.786361743187901*^9, 3.7863617845159388`*^9}, 
   3.786361821230995*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb5Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "&&", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "130"}]}], "&"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7850455485084867`*^9, 3.785045560587974*^9}}],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.785045556462598*^9, 3.785045560958864*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb1pt3Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[GreaterEqual]", "1000"}], "&&", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.782043571940996*^9, 3.782043586967909*^9}, {
  3.782196728980329*^9, 3.7821968354177113`*^9}, {3.7821968821959543`*^9, 
  3.782196927810656*^9}, {3.7825493079686317`*^9, 3.7825493081833477`*^9}, {
  3.78255530396903*^9, 3.7825553180352182`*^9}, {3.785031521269411*^9, 
  3.7850315540323563`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.035`", ",", "1875.`", ",", "147.`", ",", "196.`", ",", "0.11774`", ",",
      "1.5422`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.043`", ",", "1335.`", ",", "149.`", ",", "220.`", ",", "0.11938`", ",",
      "9.87`*^-47"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.042`", ",", "1430.`", ",", "146.`", ",", "384.`", ",", "0.11226`", ",",
      "1.2`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.145`", ",", "1001.`", ",", "1731.`", ",", "255.`", ",", "0.11859`", 
     ",", "2.289`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.036`", ",", "1000.`", ",", "59.`", ",", "283.`", ",", "0.11169`", ",", 
     "9.7149`*^-48"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7820435831162453`*^9, 3.782043587260257*^9}, 
   3.782196677569116*^9, {3.782196736288805*^9, 3.7821968356744328`*^9}, {
   3.782196884557633*^9, 3.7821969280964108`*^9}, 3.782549308494562*^9, 
   3.78255054788772*^9, {3.7825553051920233`*^9, 3.782555318351041*^9}, 
   3.785031556545463*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb1pt5Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "80"}], "&&", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785031564010808*^9, 3.7850315643530693`*^9}, {
  3.785043171607636*^9, 3.785043177689266*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.03`", ",", "1.`", ",", "647.`", ",", "470.`", ",", "0.11778`", ",", 
     "3.3217`*^-47"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.026`", ",", "8.`", ",", "380.`", ",", "67.`", ",", "0.11269`", ",", 
     "1.8296`*^-47"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.034`", ",", "10.`", ",", "177.`", ",", "18.`", ",", "0.11964`", ",", 
     "5.2867`*^-47"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.785031564781831*^9, 3.785042455521488*^9, 
  3.785043178027136*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb5Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"300", "\[LessEqual]", 
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "<", "1000"}], "&&", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.78503156851309*^9, 3.785031570096759*^9}, {
  3.7850433271412573`*^9, 3.7850433487826242`*^9}, {3.785043515035985*^9, 
  3.785043624689961*^9}, {3.7850438206424837`*^9, 3.785043828018853*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.091`", ",", "340.`", ",", "890.`", ",", "276.`", ",", "0.11002`", ",", 
     "1.142`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.109`", ",", "304.`", ",", "1166.`", ",", "375.`", ",", "0.11631`", ",",
      "1.2168`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.098`", ",", "301.`", ",", "838.`", ",", "334.`", ",", "0.11396`", ",", 
     "7.5665`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.091`", ",", "321.`", ",", "795.`", ",", "189.`", ",", "0.11483`", ",", 
     "8.3706`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.097`", ",", "328.`", ",", "1041.`", ",", "506.`", ",", "0.11913`", ",",
      "1.2116`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.133`", ",", "300.`", ",", "1843.`", ",", "499.`", ",", "0.11938`", ",",
      "2.3827`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.109`", ",", "304.`", ",", "1180.`", ",", "432.`", ",", "0.11835`", ",",
      "1.2168`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.077`", ",", "366.`", ",", "647.`", ",", "210.`", ",", "0.11634`", ",", 
     "8.4692`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.113`", ",", "318.`", ",", "1422.`", ",", "179.`", ",", "0.11719`", ",",
      "1.8391`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.095`", ",", "336.`", ",", "1000.`", ",", "211.`", ",", "0.11277`", ",",
      "1.2708`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.097`", ",", "303.`", ",", "807.`", ",", "25.`", ",", "0.11023`", ",", 
     "7.5873`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.076`", ",", "361.`", ",", "605.`", ",", "136.`", ",", "0.11959`", ",", 
     "7.5431`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.082`", ",", "344.`", ",", "676.`", ",", "339.`", ",", "0.11505`", ",", 
     "8.0499`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.079`", ",", "321.`", ",", "490.`", ",", "413.`", ",", "0.11977`", ",", 
     "4.803`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.095`", ",", "323.`", ",", "919.`", ",", "274.`", ",", "0.11482`", ",", 
     "1.0257`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.117`", ",", "306.`", ",", "1409.`", ",", "276.`", ",", "0.11598`", ",",
      "1.6649`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.078`", ",", "334.`", ",", "505.`", ",", "131.`", ",", "0.11572`", ",", 
     "5.6742`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.087`", ",", "328.`", ",", "719.`", ",", "346.`", ",", "0.1135`", ",", 
     "7.9138`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.085`", ",", "357.`", ",", "870.`", ",", "44.`", ",", "0.11839`", ",", 
     "1.1129`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.074`", ",", "348.`", ",", "439.`", ",", "147.`", ",", "0.11419`", ",", 
     "5.6833`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.086`", ",", "343.`", ",", "767.`", ",", "411.`", ",", "0.11113`", ",", 
     "9.5675`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.103`", ",", "326.`", ",", "1174.`", ",", "478.`", ",", "0.11479`", ",",
      "1.4797`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.092`", ",", "345.`", ",", "964.`", ",", "23.`", ",", "0.11124`", ",", 
     "1.284`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.081`", ",", "356.`", ",", "685.`", ",", "444.`", ",", "0.11022`", ",", 
     "9.0786`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.09`", ",", "313.`", ",", "730.`", ",", "346.`", ",", "0.11737`", ",", 
     "6.9225`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.09`", ",", "333.`", ",", "824.`", ",", "231.`", ",", "0.11144`", ",", 
     "9.8073`*^-46"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.094`", ",", "325.`", ",", "913.`", ",", "478.`", ",", "0.11619`", ",", 
     "1.0187`*^-45"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.105`", ",", "317.`", ",", "1192.`", ",", "94.`", ",", "0.1197`", ",", 
     "1.3597`*^-45"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.785043349227892*^9, {3.7850435261979628`*^9, 3.785043624969902*^9}, {
   3.785043821856991*^9, 3.785043828355741*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb1pt3Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "80"}], "&&", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7850318705986767`*^9, 3.785031873651327*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.023`", ",", "7.`", ",", "431.`", ",", "226.`", ",", "0.11528`", ",", 
     "1.1274`*^-47"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.063`", ",", "4.`", ",", "524.`", ",", "345.`", ",", "0.11125`", ",", 
     "6.4046`*^-46"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7850318743137283`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb1pt5Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "80"}], "&&", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7850318809534063`*^9, 3.785031881240652*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.03`", ",", "1.`", ",", "647.`", ",", "470.`", ",", "0.11778`", ",", 
     "3.3217`*^-47"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.026`", ",", "8.`", ",", "380.`", ",", "67.`", ",", "0.11269`", ",", 
     "1.8296`*^-47"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.034`", ",", "10.`", ",", "177.`", ",", "18.`", ",", "0.11964`", ",", 
     "5.2867`*^-47"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.785031881482265*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"tanb5Data", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "80"}], "&&", " ", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785031884256926*^9, 3.7850318858205853`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.034`", ",", "4.`", ",", "524.`", ",", "115.`", ",", "0.11118`", ",", 
     "5.2825`*^-47"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.029`", ",", "3.`", ",", "560.`", ",", "301.`", ",", "0.11198`", ",", 
     "2.8242`*^-47"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.785031886077573*^9, 3.785032018559209*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"m176", "=", 
   RowBox[{"Select", "[", " ", 
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\<2HDMvlf_relicDD_tanb1pt3_m12_176.txt\>\"", ",", "\"\<Table\>\""}], 
      "]"}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[LessEqual]", "0.12"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7851163243497467`*^9, 3.785116371058466*^9}, {
  3.7851166231051817`*^9, 3.785116645116425*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"m185", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\<2HDMvlf_relicDD_tanb1pt3_m12_185.txt\>\"", ",", "\"\<Table\>\""}], 
      "]"}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[LessEqual]", "0.12"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7851163243497467`*^9, 3.785116373830412*^9}, {
  3.785116647832878*^9, 3.7851166596441393`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"m176", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "383"}], "&&", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7851199050340652`*^9, 3.7851199248712463`*^9}, {
  3.785119965002323*^9, 3.785119977626905*^9}, {3.785120111515031*^9, 
  3.785120128453925*^9}, {3.786361943723003*^9, 3.786361947120448*^9}, {
  3.786408794690563*^9, 3.786408825698268*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0.05`", ",", "383.`", ",", "60.`", ",", "176.`", ",", "0.11157`", ",", 
    "5.5675`*^-47"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.785119925635271*^9, {3.785119965826322*^9, 3.785119978450533*^9}, {
   3.785120118485626*^9, 3.785120128757805*^9}, 3.786361947374054*^9, {
   3.7864087972481537`*^9, 3.786408826032686*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"m185", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "628"}], "&&", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7851164010534573`*^9, 3.7851164864782457`*^9}, {
  3.7851166710243464`*^9, 3.7851167029961023`*^9}, {3.785116738870583*^9, 
  3.785116743174662*^9}, {3.785116784214068*^9, 3.785116811761053*^9}, {
  3.785116847367062*^9, 3.785116956598918*^9}, {3.7851169867570133`*^9, 
  3.7851170634100323`*^9}, {3.785117101471216*^9, 3.7851171103417177`*^9}, {
  3.7851177015626383`*^9, 3.785117718520426*^9}, {3.785123096651003*^9, 
  3.7851231518476048`*^9}, {3.786408861789604*^9, 3.7864088700999823`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0.192`", ",", "628.`", ",", "1175.`", ",", "185.`", ",", "0.11432`", ",", 
    "1.5053`*^-45"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.785116945584341*^9, 3.785116956943694*^9}, {
   3.78511698887327*^9, 3.785117064032926*^9}, {3.785117102255324*^9, 
   3.785117110935082*^9}, {3.7851177024693403`*^9, 3.785117718836708*^9}, 
   3.7851200172968884`*^9, {3.785123103459118*^9, 3.785123152186324*^9}, 
   3.786408870907802*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m130", "=", 
   RowBox[{"Select", "[", " ", 
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\<2HDMvlf_relicDD_tanb5_m12_130.txt\>\"", ",", "\"\<Table\>\""}], 
      "]"}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[LessEqual]", "0.12"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7851163243497467`*^9, 3.785116371058466*^9}, {
  3.7851166231051817`*^9, 3.785116645116425*^9}, {3.7851340238415747`*^9, 
  3.785134049232173*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Part","partw",
   "\"Part \\!\\(\\*RowBox[{\\\"5\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0.359`\\\", \\\",\\\", \\\"2689.`\\\", \\\",\\\", \\\"605.`\\\", \
\\\",\\\", \\\"130\\\"}], \\\"}\\\"}]\\) does not exist.\"",2,13,1,
   18285849480392710680,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.785134039398823*^9, 3.785134059589796*^9}, 
   3.786408915116886*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"m125", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Import", "[", 
      RowBox[{
      "\"\<2HDMvlf_relicDD_tanb5_m12_125.txt\>\"", ",", "\"\<Table\>\""}], 
      "]"}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "\[LessEqual]", "0.12"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7851163243497467`*^9, 3.785116373830412*^9}, {
  3.785116647832878*^9, 3.7851166596441393`*^9}, {3.785134026389511*^9, 
  3.7851340543629713`*^9}}],

Cell[BoxData[
 TemplateBox[{
  "Part","partw",
   "\"Part \\!\\(\\*RowBox[{\\\"5\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0.454`\\\", \\\",\\\", \\\"1378.`\\\", \\\",\\\", \
\\\"911.`\\\"}], \\\"}\\\"}]\\) does not exist.\"",2,14,2,
   18285849480392710680,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.785134039522408*^9, 3.785134069095931*^9}, 
   3.786408924650977*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"m125", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "10"}], "&&", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785134086091868*^9, 3.785134244788486*^9}, {
  3.785134308428153*^9, 3.785134387160863*^9}, {3.786408916779085*^9, 
  3.786408924898761*^9}, {3.786408985761092*^9, 3.786408986147596*^9}, {
  3.786409016716847*^9, 3.786409016886162*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "0.036`", ",", "10.`", ",", "256.`", ",", "125.`", ",", "0.11522`", ",", 
    "6.2371`*^-47"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.785134089745736*^9, 3.785134245077546*^9}, {
   3.78513430915387*^9, 3.785134387768279*^9}, 3.786408926052753*^9, 
   3.786408986494158*^9, 3.786409017441042*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Select", "[", 
  RowBox[{"m130", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "\[LessEqual]", "10"}], "&&", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"10", ",", 
        RowBox[{"#", "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
      RowBox[{"intxe", "[", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "&"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.785134117148347*^9, 3.785134142499525*^9}, {
  3.786408962487547*^9, 3.78640897123153*^9}, {3.786409007039464*^9, 
  3.786409007218045*^9}, {3.786409986827392*^9, 3.7864099877766323`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.011`", ",", "7.`", ",", "62.`", ",", "130.`", ",", "0.1178`", ",", 
     "5.4753`*^-49"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.06`", ",", "7.`", ",", "438.`", ",", "130.`", ",", "0.11685`", ",", 
     "4.9744`*^-46"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.7851341175802193`*^9, 3.785134142898211*^9}, 
   3.7864089716327477`*^9, 3.786409007540928*^9, 3.786409988464703*^9}]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Indirect Search (FLAT) {sa,  delMn,  Mn1, mM12, vsig, \
 Omega,  DD}  ",
 FontSlant->"Italic",
 FontColor->GrayLevel[0]]], "Subsection",
 CellFrame->{{0, 0}, {3, 0}},
 CellChangeTimes->{{3.765971760631134*^9, 3.765971775295444*^9}, 
   3.7659719264069967`*^9, {3.767235125220551*^9, 3.7672351268884907`*^9}, {
   3.768176243980112*^9, 3.768176247639543*^9}, {3.768176288884048*^9, 
   3.768176297049336*^9}, {3.768283600632099*^9, 3.768283604730713*^9}, {
   3.785377727673353*^9, 3.785377734406252*^9}, {3.7853778529450827`*^9, 
   3.785377872381771*^9}},
 TextAlignment->Center,
 Background->GrayLevel[0.5]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bbFLAT", "=", " ", 
   RowBox[{
   "Import", "[", 
    "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/bb.csv\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mumuFLAT", "=", " ", 
   RowBox[{
   "Import", "[", 
    "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/mumu.csv\>\"", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tautauFLAT", "=", " ", 
   RowBox[{
   "Import", "[", 
    "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/tautau.csv\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wwFLAT", "=", " ", 
   RowBox[{
   "Import", "[", 
    "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/ww.csv\>\"", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.785390703259025*^9, 3.7853907585875387`*^9}, {
  3.785568082250477*^9, 3.7855680886825933`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"bbplt", "=", " ", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{"bbFLAT", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tautauplt", "=", " ", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{"tautauFLAT", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mumuplt", "=", " ", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{"mumuFLAT", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wwplt", "=", " ", 
   RowBox[{"ListLogLogPlot", "[", 
    RowBox[{"wwFLAT", ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "]"}]}], ",", 
     RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.782107281511943*^9, 3.7821073491523247`*^9}, {
  3.7853782452746763`*^9, 3.785378250080742*^9}, {3.7855680925395727`*^9, 
  3.785568100173493*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bbdata", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/2hdm_vlf_tanb5_bbar.txt\>\"", ",", "\"\<Table\>\""}],
        "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/2hdm_vlf_tanb5_bbar_A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "\[LessEqual]", "0.12"}], 
      RowBox[{"(*", 
       RowBox[{"&&", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
         RowBox[{"intxe", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "*)"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7853777415888367`*^9, 3.78537778550601*^9}, {
   3.7853778767929277`*^9, 3.785377895900362*^9}, {3.785378140217774*^9, 
   3.7853781419202757`*^9}, {3.785378364635478*^9, 3.7853783953819647`*^9}, {
   3.785378474173518*^9, 3.7853784778744926`*^9}, 3.785378654723875*^9, {
   3.785459877114699*^9, 3.785459893940585*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tautaudata", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/2hdm_vlf_tanb5_tautau.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/2hdm_vlf_tanb5_tautau_A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "\[LessEqual]", "0.12"}], 
      RowBox[{"(*", 
       RowBox[{"&&", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
         RowBox[{"intxe", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "*)"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.785378526871821*^9, 3.785378533166728*^9}, 
   3.785378659353388*^9, {3.78545989822983*^9, 3.785459903478498*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mumudata", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/2hdm_vlf_tanb5_mumu.txt\>\"", ",", "\"\<Table\>\""}],
        "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/2hdm_vlf_tanb5_mumu_A.txt\>\"", ",", 
        "\"\<Table\>\""}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "\[LessEqual]", "0.12"}], 
      RowBox[{"(*", 
       RowBox[{"&&", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
         RowBox[{"intxe", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "*)"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7853785383160973`*^9, 3.785378542670484*^9}, 
   3.7853786640016327`*^9, {3.785459907557671*^9, 3.785459911893167*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"wwdata", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/2hdm_vlf_tanb5_ww.txt\>\"", ",", "\"\<Table\>\""}], 
       "]"}], "~", "Join", "~", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\</home/basabendu/Project_IITG/projects/Project_2HDM_VLF_AMitDa/\
ParametrSpace/Indir_data/2hdm_vlf_tanb5_ww_A.txt\>\"", ",", "\"\<Table\>\""}],
        "]"}]}], ",", 
     RowBox[{
      RowBox[{"0.11", "\[LessEqual]", 
       RowBox[{"#", "[", 
        RowBox[{"[", "6", "]"}], "]"}], "\[LessEqual]", "0.12"}], 
      RowBox[{"(*", 
       RowBox[{"&&", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"10", ",", 
           RowBox[{"#", "[", 
            RowBox[{"[", "7", "]"}], "]"}]}], "]"}], "\[LessEqual]", 
         RowBox[{"intxe", "[", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], "*)"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.785544795752831*^9, 3.785544806375146*^9}, {
  3.78558710522574*^9, 3.785587116638713*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bbFLATplt", "=", 
   RowBox[{"Legended", "[", 
    RowBox[{
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ListLogLogPlot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"bbdata", ",", 
                RowBox[{
                 RowBox[{"0.01", "\[LessEqual]", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.1"}], 
                 "&"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"bbdata", ",", 
                RowBox[{
                 RowBox[{"0.1", "<", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.3"}], 
                 "&"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"bbdata", ",", 
                RowBox[{
                 RowBox[{"0.3", "<", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.6"}], 
                 "&"}]}], "]"}]}]}], "}"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"10", ",", "6000"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SuperscriptBox["10", 
                 RowBox[{"-", "35"}]], ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "23"}]]}], "}"}]}], "}"}]}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directive", "[", 
               RowBox[{"Red", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
              RowBox[{"Directive", "[", 
               RowBox[{"Green", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
              RowBox[{"Directive", "[", 
               RowBox[{"Blue", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}]}], 
             "}"}]}]}], "]"}], ",", "bbplt", ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"FrameStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(m\), \(\[Psi]\)]\)[GeV]\>\"", ",", 
            "\"\<<\[Sigma]v>\!\(\*SuperscriptBox[\(cm\), \(3\)]\)/s\>\""}], 
           "}"}]}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"SwatchLegend", "[", 
          RowBox[{
           RowBox[{"{", "Orange", "}"}], ",", 
           RowBox[{"{", "\"\<FLAT bound\>\"", "}"}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "Framed"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
            RowBox[{"Directive", "[", 
             RowBox[{"12", ",", 
              RowBox[{
              "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"SwatchLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", "Green", ",", "Blue"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1\>\"", ",", 
           "\"\<0.1<sin\[Theta]\[LessEqual]0.3\>\"", ",", 
           "\"\<0.3<sin\[Theta]\[LessEqual]0.6\>\""}], "}"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"15", ",", 
            RowBox[{
            "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
           "]"}]}], ",", 
         RowBox[{"LegendFunction", "\[Rule]", "Framed"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.785377992633687*^9, 3.7853780210300617`*^9}, {
   3.785378082966174*^9, 3.785378085611824*^9}, {3.7853782779915657`*^9, 
   3.7853783461664658`*^9}, {3.785378624002483*^9, 3.785378631100149*^9}, {
   3.785378704367236*^9, 3.785378758288487*^9}, {3.785378811856447*^9, 
   3.7853788917946367`*^9}, {3.785378972434202*^9, 3.785378983287545*^9}, {
   3.785379109297132*^9, 3.785379121363954*^9}, 3.785379213839644*^9, 
   3.785389758355124*^9, {3.785389841957204*^9, 3.785390041386117*^9}, {
   3.78539007247087*^9, 3.785390141128426*^9}, {3.785390768778091*^9, 
   3.7853907845214653`*^9}, {3.785568205495776*^9, 3.785568212624179*^9}, {
   3.785568296084084*^9, 3.7855682975805073`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"tautauFLATplt", "=", 
   RowBox[{"Legended", "[", 
    RowBox[{
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ListLogLogPlot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"tautaudata", ",", 
                RowBox[{
                 RowBox[{"0.01", "\[LessEqual]", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.1"}], 
                 "&"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"tautaudata", ",", 
                RowBox[{
                 RowBox[{"0.1", "<", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.3"}], 
                 "&"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"tautaudata", ",", 
                RowBox[{
                 RowBox[{"0.3", "<", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.6"}], 
                 "&"}]}], "]"}]}]}], "}"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"10", ",", "6000"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SuperscriptBox["10", 
                 RowBox[{"-", "35"}]], ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "23"}]]}], "}"}]}], "}"}]}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directive", "[", 
               RowBox[{"Red", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
              RowBox[{"Directive", "[", 
               RowBox[{"Green", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
              RowBox[{"Directive", "[", 
               RowBox[{"Blue", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}]}], 
             "}"}]}]}], "]"}], ",", "tautauplt", ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"FrameStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(m\), \(\[Psi]\)]\)[GeV]\>\"", ",", 
            "\"\<<\[Sigma]v>\!\(\*SuperscriptBox[\(cm\), \(3\)]\)/s\>\""}], 
           "}"}]}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"SwatchLegend", "[", 
          RowBox[{
           RowBox[{"{", "Orange", "}"}], ",", 
           RowBox[{"{", "\"\<FLAT bound\>\"", "}"}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "Framed"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
            RowBox[{"Directive", "[", 
             RowBox[{"12", ",", 
              RowBox[{
              "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"SwatchLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", "Green", ",", "Blue"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1\>\"", ",", 
           "\"\<0.1<sin\[Theta]\[LessEqual]0.3\>\"", ",", 
           "\"\<0.3<sin\[Theta]\[LessEqual]0.6\>\""}], "}"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"15", ",", 
            RowBox[{
            "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
           "]"}]}], ",", 
         RowBox[{"LegendFunction", "\[Rule]", "Framed"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.785377992633687*^9, 3.7853780210300617`*^9}, {
   3.785378082966174*^9, 3.785378085611824*^9}, {3.7853782779915657`*^9, 
   3.7853783461664658`*^9}, {3.785378551640377*^9, 3.78537856440142*^9}, {
   3.785378635350651*^9, 3.785378635653411*^9}, {3.785378707815716*^9, 
   3.785378737773829*^9}, {3.785378790811483*^9, 3.785378794104549*^9}, {
   3.7853791390424433`*^9, 3.7853791548086987`*^9}, 3.785379217090391*^9, {
   3.785390211303431*^9, 3.7853902637115927`*^9}, {3.785390788128286*^9, 
   3.785390796835243*^9}, {3.7855682271752577`*^9, 3.785568232199029*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mumuFLATplt", "=", 
   RowBox[{"Legended", "[", 
    RowBox[{
     RowBox[{"Legended", "[", 
      RowBox[{
       RowBox[{"Show", "[", 
        RowBox[{
         RowBox[{"ListLogLogPlot", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"mumudata", ",", 
                RowBox[{
                 RowBox[{"0.01", "\[LessEqual]", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.1"}], 
                 "&"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"mumudata", ",", 
                RowBox[{
                 RowBox[{"0.1", "<", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.3"}], 
                 "&"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "3", "]"}], "]"}], ",", 
                 RowBox[{
                  RowBox[{"#", "[", 
                   RowBox[{"[", "5", "]"}], "]"}], "*", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
              RowBox[{"Select", "[", 
               RowBox[{"mumudata", ",", 
                RowBox[{
                 RowBox[{"0.3", "<", 
                  RowBox[{"#", "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.6"}], 
                 "&"}]}], "]"}]}]}], "}"}], ",", 
           RowBox[{"PlotRange", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"10", ",", "6000"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                SuperscriptBox["10", 
                 RowBox[{"-", "35"}]], ",", 
                SuperscriptBox["10", 
                 RowBox[{"-", "23"}]]}], "}"}]}], "}"}]}], ",", 
           RowBox[{"PlotStyle", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Directive", "[", 
               RowBox[{"Red", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
              RowBox[{"Directive", "[", 
               RowBox[{"Green", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
              RowBox[{"Directive", "[", 
               RowBox[{"Blue", ",", 
                RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}]}], 
             "}"}]}]}], "]"}], ",", "mumuplt", ",", 
         RowBox[{"Frame", "\[Rule]", "True"}], ",", 
         RowBox[{"FrameStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
         RowBox[{"FrameLabel", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
           "\"\<\!\(\*SubscriptBox[\(m\), \(\[Psi]\)]\)[GeV]\>\"", ",", 
            "\"\<<\[Sigma]v>\!\(\*SuperscriptBox[\(cm\), \(3\)]\)/s\>\""}], 
           "}"}]}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
         RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"SwatchLegend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Orange", ",", "Blue"}], "}"}], ",", 
           RowBox[{"{", "\"\<FLAT bound\>\"", "}"}], ",", 
           RowBox[{"LegendFunction", "\[Rule]", "Framed"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
            RowBox[{"Directive", "[", 
             RowBox[{"12", ",", 
              RowBox[{
              "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
             "]"}]}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "]"}], ",", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"SwatchLegend", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Red", ",", "Green", ",", "Blue"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1\>\"", ",", 
           "\"\<0.1<sin\[Theta]\[LessEqual]0.3\>\"", ",", 
           "\"\<0.3<sin\[Theta]\[LessEqual]0.6\>\""}], "}"}], ",", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"15", ",", 
            RowBox[{
            "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
           "]"}]}], ",", 
         RowBox[{"LegendFunction", "\[Rule]", "Framed"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.785378574075417*^9, 3.785378579475318*^9}, {
   3.7853786386906223`*^9, 3.785378638990591*^9}, {3.785378712889337*^9, 
   3.785378741355991*^9}, {3.785378798237451*^9, 3.785378800572196*^9}, {
   3.7853791605327177`*^9, 3.785379174749124*^9}, 3.785379219216663*^9, {
   3.7853902760643377`*^9, 3.785390331715185*^9}, {3.785390800625533*^9, 
   3.78539080713671*^9}, {3.7855681890609426`*^9, 3.785568194728071*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"wwFLATplt", "=", 
  RowBox[{"Legended", "[", 
   RowBox[{
    RowBox[{"Legended", "[", 
     RowBox[{
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"ListLogLogPlot", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "5", "]"}], "]"}], "*", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
             RowBox[{"Select", "[", 
              RowBox[{"wwdata", ",", 
               RowBox[{
                RowBox[{"0.01", "\[LessEqual]", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.1"}], 
                "&"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "5", "]"}], "]"}], "*", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
             RowBox[{"Select", "[", 
              RowBox[{"wwdata", ",", 
               RowBox[{
                RowBox[{"0.1", "<", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.3"}], 
                "&"}]}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], ",", 
                RowBox[{
                 RowBox[{"#", "[", 
                  RowBox[{"[", "5", "]"}], "]"}], "*", 
                 SuperscriptBox["10", 
                  RowBox[{"-", "26"}]]}]}], "}"}], "&"}], "/@", 
             RowBox[{"Select", "[", 
              RowBox[{"wwdata", ",", 
               RowBox[{
                RowBox[{"0.3", "<", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "\[LessEqual]", "0.6"}], 
                "&"}]}], "]"}]}]}], "}"}], ",", 
          RowBox[{"PlotRange", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"80", ",", "4000"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               SuperscriptBox["10", 
                RowBox[{"-", "28"}]], ",", 
               SuperscriptBox["10", 
                RowBox[{"-", "24"}]]}], "}"}]}], "}"}]}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Directive", "[", 
              RowBox[{"Red", ",", 
               RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Green", ",", 
               RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}], ",", 
             RowBox[{"Directive", "[", 
              RowBox[{"Blue", ",", 
               RowBox[{"AbsolutePointSize", "[", "4", "]"}]}], "]"}]}], 
            "}"}]}]}], "]"}], ",", "wwplt", ",", 
        RowBox[{"Frame", "\[Rule]", "True"}], ",", 
        RowBox[{"FrameStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
          "\"\<\!\(\*SubscriptBox[\(m\), \(\[Psi]\)]\)[GeV]\>\"", ",", 
           "\"\<<\[Sigma]v>\!\(\*SuperscriptBox[\(cm\), \(3\)]\)/s\>\""}], 
          "}"}]}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{"FontFamily", "\[Rule]", " ", "Times"}], "]"}]}], ",", 
        RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}], ",", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"SwatchLegend", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Orange", ",", "Blue"}], "}"}], ",", 
          RowBox[{"{", "\"\<FLAT bound\>\"", "}"}], ",", 
          RowBox[{"LegendFunction", "\[Rule]", "Framed"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"Directive", "[", 
            RowBox[{"12", ",", 
             RowBox[{
             "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
            "]"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}], "]"}], ",", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"SwatchLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Red", ",", "Green", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "\"\<0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1\>\"", ",", 
          "\"\<0.1<sin\[Theta]\[LessEqual]0.3\>\"", ",", 
          "\"\<0.3<sin\[Theta]\[LessEqual]0.6\>\""}], "}"}], ",", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{"15", ",", 
           RowBox[{
           "FontFamily", "->", "\"\<Latin Modern Roman Unslanted\>\""}]}], 
          "]"}]}], ",", 
        RowBox[{"LegendFunction", "\[Rule]", "Framed"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Bottom"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7855449494665327`*^9, 3.785544983855093*^9}, {
   3.785545250548176*^9, 3.785545253304669*^9}, {3.7855681228843813`*^9, 
   3.785568171300714*^9}, 3.7855683148556547`*^9, 3.785587125978956*^9, {
   3.785587186392767*^9, 3.785587186714469*^9}, {3.786323422836073*^9, 
   3.786323447120697*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {{}, 
       {RGBColor[1, 0, 0], AbsolutePointSize[4], AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxMXHk0Ve/XN4ZSmbnTORoIpZSSStmhUK5CKpWiuSgSSVIhKRkjSmaZM2b6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         "]]}, 
       {RGBColor[0, 1, 0], AbsolutePointSize[4], AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxNfHc8lt/7uL1lr2fcd6KMFomi4ZIo2SSlKKuUSEWICJGUkk1kVUZWRVp4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         "]]}, 
       {RGBColor[0, 0, 1], AbsolutePointSize[4], AbsoluteThickness[1.6], 
        PointBox[CompressedData["
1:eJxNenk8Vd/3viFjMma6wzlExpSQlGJFxrgpSigpVCipDBkjlZSSoYwN5iaS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         
         "]]}, {}}, {}, {}, {{}, {}}}, {{}, {{}, {}, 
       {RGBColor[1, 0.5, 0], PointSize[0.011000000000000001`], Thickness[
        0.01], LineBox[CompressedData["
1:eJwBoQNe/CFib1JlAgAAADkAAAACAAAAY9G7JetGEkBi6BOMa3NNwFTZf4yD
5RJA1FjbTL1nTcAt+IQ9MIQTQFMKXHoTWE3AUiPXPzARFEAuEkufXUxNwI+I
+CesjBRAgPIalaQ8TcCxs0oqrBkVQFv6CbruME3Ac+mQJW24FUDl7ENUSR1N
wH4rJHKBRRZAzTXs5ZcNTcCJbbe+ldIWQLV+lHfm/UzAlK9KC6pfF0CdxzwJ
Ne5MwKDx3Ve+7BdAhBDlmoPeTMCqM3Gk0nkYQG1ZjSzSzkzAAIJRQjr1GECx
+KO1FMNMwFjQMeChcBlA9pe6Ple3TMCUNVPIHewZQEZ4ijSep0zAblRYecqK
GkDFKQti9JdMwJB/qnvKFxtAoDH6hj6MTMA2eyGRD8gbQLVLU1CcfEzAdOBC
eYtDHEAHLCNG42xMwE7/Ryo44hxAhd2jczldTMCMZGkStF0dQNa9c2mATUzA
l6b8XsjqHUC+Bhz7zj1MwNULHkdEZh5ADufr8BUuTMD6h4B51OEeQGwIdVNh
GkzAN+2hYVBdH0C96ERJqApMwEIvNa5k6h9ApDHt2vb6S8Dm+NkLYiEgQNSB
xQUz50vAhavq/x9fIEAlYpX7eddLwFaBiY9FiyBASXG0ubHHS8B1XKKbS8Ag
QBtrHu35r0vAIayagkf1IEDhI8+zPZxLwFlwckQ5KiFAnJvGDX2MS8B5S4tQ
P18hQG6VMEHFdEvAsQ9jEjGUIUAnDSibBGVLwFxfW/ksySFA7sXYYUhRS8Ch
wBquXPUhQB4WsYyEPUvATRATlVgqIkDjzmFTyClLwJJx0kmIViJAFB86fgQW
S8A+wcowhIsiQNrX6kRIAkvA6hDDF4DAIkChkJsLjO5KwCHVmtlx9SJAWgiT
ZcveSsDNJJPAbSojQCDBQywPy0rABulqgl9fI0DaODuGTrtKwBcnnJsnnSNA
OFrE6JmnSsAqZc2079ojQJV7TUvlk0rA7p2EUdcPJEBCsos4IIhKwI1QlUWV
TSRAlJJbLmd4SsD53xee65wkQBJE3Fu9aErA/4BhxHXjJED6jITtC1lKwCmo
UZMpISVAPyybdk5NSsCk1LvevWclQDK2/HShOUrAzvurrXGlJUB4VRP+4y1K
wPkinHwl4yVAvPQphyYiSsCY1axw4yAmQA3V+XxtEkrABWUvyTlwJkCMhnqq
wwJKwDwpB4srpSZARv5xBAPzScDoeP9xJ9omQAu3IstG30nAPYyjQw==
         
         "]]}}, {}, {}, {{}, {}}}}, {InsetBox[
      TemplateBox[{"\"FLAT bound\""},
       "SwatchLegend",
       DisplayFunction->(FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0.5, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           Directive[12, FontFamily -> "Latin Modern Roman Unslanted"], 
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], StripOnInput -> False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                InterpretationBox[
                 ButtonBox[
                  TooltipBox[
                   GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0.5, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[0.6666666666666666, 0.33333333333333337`, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                   "RGBColor[1, 0.5, 0]"], Appearance -> None, 
                  BaseStyle -> {}, BaselinePosition -> Baseline, 
                  DefaultBaseStyle -> {}, ButtonFunction :> 
                  With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0.5, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                  Automatic, Method -> "Preemptive"], 
                 RGBColor[1, 0.5, 0], Editable -> False, Selectable -> False],
                 ",", 
                InterpretationBox[
                 ButtonBox[
                  TooltipBox[
                   GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                   "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {}, 
                  BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                  ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                  Automatic, Method -> "Preemptive"], 
                 RGBColor[0, 0, 1], Editable -> False, Selectable -> False]}],
               "}"}], ",", 
            RowBox[{"{", #, "}"}], ",", 
            RowBox[{"LegendFunction", "\[Rule]", "Framed"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"Directive", "[", 
                RowBox[{"12", ",", 
                  
                  RowBox[{
                   "FontFamily", "\[Rule]", 
                    "\"Latin Modern Roman Unslanted\""}]}], "]"}]}]}], 
          "]"}]& )], Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm], InsetBox[
      TemplateBox[{
       "\"0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1\"",
        "\"0.1<sin\[Theta]\[LessEqual]0.3\"",
        "\"0.3<sin\[Theta]\[LessEqual]0.6\""},
       "SwatchLegend",
       DisplayFunction->(FrameBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[1, 0, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 1, 0]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0, 0, 1]], 
                    RectangleBox[{0, 0}, {10, 10}, "RoundingRadius" -> 0]}, 
                    AspectRatio -> Full, ImageSize -> {10, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           Directive[15, FontFamily -> "Latin Modern Roman Unslanted"], 
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], StripOnInput -> False]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                InterpretationBox[
                 ButtonBox[
                  TooltipBox[
                   GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                   "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {}, 
                  BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                  ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                  Automatic, Method -> "Preemptive"], 
                 RGBColor[1, 0, 0], Editable -> False, Selectable -> False], 
                ",", 
                InterpretationBox[
                 ButtonBox[
                  TooltipBox[
                   GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 1, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0.6666666666666666, 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                   "RGBColor[0, 1, 0]"], Appearance -> None, BaseStyle -> {}, 
                  BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                  ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 1, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                  Automatic, Method -> "Preemptive"], 
                 RGBColor[0, 1, 0], Editable -> False, Selectable -> False], 
                ",", 
                InterpretationBox[
                 ButtonBox[
                  TooltipBox[
                   GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                   "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {}, 
                  BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                  ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                  Automatic, Method -> "Preemptive"], 
                 RGBColor[0, 0, 1], Editable -> False, Selectable -> False]}],
               "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"Directive", "[", 
                RowBox[{"15", ",", 
                  
                  RowBox[{
                   "FontFamily", "\[Rule]", 
                    "\"Latin Modern Roman Unslanted\""}]}], "]"}]}], ",", 
            RowBox[{"LegendFunction", "\[Rule]", "Framed"}]}], "]"}]& )], 
      Scaled[{0.01, 0.01}], ImageScaled[{0, 0}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{4.401586749701022, -64.4263309019734},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
     "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(\[Psi]\\)]\\)[GeV]\"", 
      TraditionalForm], 
     FormBox[
     "\"<\[Sigma]v>\\!\\(\\*SuperscriptBox[\\(cm\\), \\(3\\)]\\)/s\"", 
      TraditionalForm]},
   FrameStyle->Directive[
     GrayLevel[0], 20],
   FrameTicks->FrontEndValueCache[{{
       Charting`ScaledTicks[{Log, Exp}], 
       Charting`ScaledFrameTicks[{Log, Exp}]}, {
       Charting`ScaledTicks[{Log, Exp}], 
       Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{-64.47238260383328, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "28"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.16979751083923, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "27"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-59.86721241784519, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "26"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "25"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
         FormBox[
          TemplateBox[{"10", 
            RowBox[{"-", "24"}]}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-66.77496769682732, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-66.08182051626738, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-65.67635540815921, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-65.38867333570744, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-65.16552978439323, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-64.98320822759926, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-64.82905754777201, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-64.69552615514749, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-64.5777431194911, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-63.779235423273335`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-63.37377031516517, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-63.08608824271339, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.86294469139918, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.68062313460523, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.52647245477797, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.39294106215344, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.27515802649706, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-61.47665033027929, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-61.071185222171124`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.783503149719344`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.560359598405135`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.37803804161118, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.22388736178392, 
         FormBox[
          InterpretationBox[
           StyleBox[
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.0903559691594, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-59.97257293350302, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-59.17406523728524, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-58.76860012917708, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-58.480918056725294`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-58.257774505411085`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-58.075452948617134`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-57.92130226878987, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-57.787770876165354`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-57.669987840508966`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-56.8714801442912, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-56.46601503618303, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-56.17833296373125, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.95518941241704, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.77286785562309, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.61871717579583, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.4851857831713, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.36740274751492, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-54.568895051297154`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-54.16342994318899, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.87574787073721, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.652604319423, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.47028276262904, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.316132082801786`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.18260069017726, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.06481765452088, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-52.95945713886305, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}, {{-64.47238260383328, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.16979751083923, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-59.86721241784519, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-57.564627324851145`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.262042231857095`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {-66.77496769682732, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-66.08182051626738, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-65.67635540815921, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-65.38867333570744, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-65.16552978439323, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-64.98320822759926, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-64.82905754777201, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-64.69552615514749, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-64.5777431194911, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-63.779235423273335`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-63.37377031516517, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-63.08608824271339, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.86294469139918, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.68062313460523, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.52647245477797, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.39294106215344, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-62.27515802649706, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-61.47665033027929, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-61.071185222171124`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.783503149719344`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.560359598405135`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.37803804161118, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.22388736178392, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-60.0903559691594, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-59.97257293350302, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-59.17406523728524, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-58.76860012917708, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-58.480918056725294`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-58.257774505411085`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-58.075452948617134`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-57.92130226878987, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-57.787770876165354`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-57.669987840508966`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-56.8714801442912, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-56.46601503618303, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-56.17833296373125, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.95518941241704, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.77286785562309, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.61871717579583, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.4851857831713, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-55.36740274751492, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-54.568895051297154`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-54.16342994318899, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.87574787073721, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.652604319423, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.47028276262904, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.316132082801786`, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.18260069017726, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-53.06481765452088, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {-52.95945713886305, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}, {{{4.605170185988092, 
         FormBox["100", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {6.214608098422191, 
         FormBox["500", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {6.907755278982137, 
         FormBox["1000", TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {3.912023005428146, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.0943445622221, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.248495242049359, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.382026634673881, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.499809670330265, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.298317366548036, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.703782474656201, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.991464547107982, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.396929655216146, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.551080335043404, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.684611727667927, 
         FormBox[
          InterpretationBox[
           StyleBox[
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.802394763324311, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7.600902459542082, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.006367567650246, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.294049640102028, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.517193191416238, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.699514748210191, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.85366542803745, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.987196820661973, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.104979856318357, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.210340371976184, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.305650551780507, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.392661928770137, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.472704636443673, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.546812608597396, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.615805480084347, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.680344001221918, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}, {{4.605170185988092, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {6.214608098422191, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {6.907755278982137, 
         FormBox[
          InterpretationBox[
           StyleBox[
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.01, 0.}, {
          AbsoluteThickness[0.1]}}, {3.912023005428146, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.0943445622221, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.248495242049359, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.382026634673881, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {4.499809670330265, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.298317366548036, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.703782474656201, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {5.991464547107982, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.396929655216146, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.551080335043404, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.684611727667927, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {6.802394763324311, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {7.600902459542082, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.006367567650246, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.294049640102028, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.517193191416238, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.699514748210191, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.85366542803745, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {8.987196820661973, 
         FormBox[
          InterpretationBox[
           StyleBox[
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.104979856318357, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.210340371976184, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.305650551780507, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.392661928770137, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.472704636443673, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.546812608597396, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.615805480084347, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}, {9.680344001221918, 
         FormBox[
          InterpretationBox[
           StyleBox[
            
            GraphicsBox[{}, ImageSize -> {0., 0.}, BaselinePosition -> 
             Baseline], "CacheGraphics" -> False], 
           Spacer[{0., 0.}]], TraditionalForm], {0.005, 0.}, {
          AbsoluteThickness[0.1]}}}}}],
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   ImageSize->Large,
   LabelStyle->Directive[FontFamily -> Times],
   Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
          Part[#, 1]], 
         (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
          Part[#, 2]]}& )}},
   PlotRange->NCache[{{
       Log[80], 
       Log[4000]}, {-Log[10000000000000000000000000000], -
       Log[1000000000000000000000000]}}, {{4.382026634673881, 
     8.294049640102028}, {-64.47238260383328, -55.262042231857095`}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{
     Charting`ScaledTicks[{Log, Exp}], 
     Charting`ScaledTicks[{Log, Exp}]}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {{{}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.003666666666666667], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0, 0], 
            AbsolutePointSize[4]], 
           Point[CompressedData["
1:eJxMXHk0Ve/XN4ZSmbnTORoIpZSSStmhUK5CKpWiuSgSSVIhKRkjSmaZM2b6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            "]]}, {
           Hue[0.9060679774997897, 0.6, 0.6], 
           Directive[
            PointSize[0.003666666666666667], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 1, 0], 
            AbsolutePointSize[4]], 
           Point[CompressedData["
1:eJxNfHc8lt/7uL1lr2fcd6KMFomi4ZIo2SSlKKuUSEWICJGUkk1kVUZWRVp4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            "]]}, {
           Hue[0.1421359549995791, 0.6, 0.6], 
           Directive[
            PointSize[0.003666666666666667], 
            AbsoluteThickness[1.6], 
            RGBColor[0, 0, 1], 
            AbsolutePointSize[4]], 
           Point[CompressedData["
1:eJxNenk8Vd/3viFjMma6wzlExpSQlGJFxrgpSigpVCipDBkjlZSSoYwN5iaS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            
            "]]}, {}}}, {}, {}, {{}, {}}}}, {{{}, {{{}, {}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.011000000000000001`], 
            AbsoluteThickness[1.6], 
            RGBColor[1, 0.5, 0], 
            Thickness[0.01]], 
           Line[CompressedData["
1:eJwBoQNe/CFib1JlAgAAADkAAAACAAAAY9G7JetGEkBi6BOMa3NNwFTZf4yD
5RJA1FjbTL1nTcAt+IQ9MIQTQFMKXHoTWE3AUiPXPzARFEAuEkufXUxNwI+I
+CesjBRAgPIalaQ8TcCxs0oqrBkVQFv6CbruME3Ac+mQJW24FUDl7ENUSR1N
wH4rJHKBRRZAzTXs5ZcNTcCJbbe+ldIWQLV+lHfm/UzAlK9KC6pfF0CdxzwJ
Ne5MwKDx3Ve+7BdAhBDlmoPeTMCqM3Gk0nkYQG1ZjSzSzkzAAIJRQjr1GECx
+KO1FMNMwFjQMeChcBlA9pe6Ple3TMCUNVPIHewZQEZ4ijSep0zAblRYecqK
GkDFKQti9JdMwJB/qnvKFxtAoDH6hj6MTMA2eyGRD8gbQLVLU1CcfEzAdOBC
eYtDHEAHLCNG42xMwE7/Ryo44hxAhd2jczldTMCMZGkStF0dQNa9c2mATUzA
l6b8XsjqHUC+Bhz7zj1MwNULHkdEZh5ADufr8BUuTMD6h4B51OEeQGwIdVNh
GkzAN+2hYVBdH0C96ERJqApMwEIvNa5k6h9ApDHt2vb6S8Dm+NkLYiEgQNSB
xQUz50vAhavq/x9fIEAlYpX7eddLwFaBiY9FiyBASXG0ubHHS8B1XKKbS8Ag
QBtrHu35r0vAIayagkf1IEDhI8+zPZxLwFlwckQ5KiFAnJvGDX2MS8B5S4tQ
P18hQG6VMEHFdEvAsQ9jEjGUIUAnDSibBGVLwFxfW/ksySFA7sXYYUhRS8Ch
wBquXPUhQB4WsYyEPUvATRATlVgqIkDjzmFTyClLwJJx0kmIViJAFB86fgQW
S8A+wcowhIsiQNrX6kRIAkvA6hDDF4DAIkChkJsLjO5KwCHVmtlx9SJAWgiT
ZcveSsDNJJPAbSojQCDBQywPy0rABulqgl9fI0DaODuGTrtKwBcnnJsnnSNA
OFrE6JmnSsAqZc2079ojQJV7TUvlk0rA7p2EUdcPJEBCsos4IIhKwI1QlUWV
TSRAlJJbLmd4SsD53xee65wkQBJE3Fu9aErA/4BhxHXjJED6jITtC1lKwCmo
UZMpISVAPyybdk5NSsCk1LvevWclQDK2/HShOUrAzvurrXGlJUB4VRP+4y1K
wPkinHwl4yVAvPQphyYiSsCY1axw4yAmQA3V+XxtEkrABWUvyTlwJkCMhnqq
wwJKwDwpB4srpSZARv5xBAPzScDoeP9xJ9omQAu3IstG30nAPYyjQw==
            
            "]]}}}, {}, {}, {{}, {}}}}}, {
     Frame -> True, FrameStyle -> Directive[
        GrayLevel[0], 20], 
      FrameLabel -> {
       "\!\(\*SubscriptBox[\(m\), \(\[Psi]\)]\)[GeV]", 
        "<\[Sigma]v>\!\(\*SuperscriptBox[\(cm\), \(3\)]\)/s"}, LabelStyle -> 
      Directive[FontFamily -> Times], ImageSize -> Large, DisplayFunction -> 
      Identity, GridLines -> {None, None}, DisplayFunction -> Identity, 
      DisplayFunction -> Identity, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, 
      AxesOrigin -> {4.401586749701022, -64.4263309019734}, PlotRange -> {{
         Log[80], 
         Log[4000]}, {-Log[10000000000000000000000000000], -
         Log[1000000000000000000000000]}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {4.401586749701022, -64.4263309019734}, DisplayFunction :> 
      Identity, Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameTicks -> {{
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}, {
         Charting`ScaledTicks[{Log, Exp}], 
         Charting`ScaledFrameTicks[{Log, Exp}]}}, GridLines -> {None, None}, 
      GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Part[{{Log, Exp}, {Log, Exp}}, 1, 2][#]& )[
             Part[#, 1]], 
            (Part[{{Log, Exp}, {Log, Exp}}, 2, 2][#]& )[
             Part[#, 2]]}& )}}, PlotRange -> {{
         Log[80], 
         Log[4000]}, {-Log[10000000000000000000000000000], -
         Log[1000000000000000000000000]}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {
        Charting`ScaledTicks[{Log, Exp}], 
        Charting`ScaledTicks[{Log, Exp}]}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       SwatchLegend[{
         RGBColor[1, 0, 0], 
         RGBColor[0, 1, 0], 
         RGBColor[0, 0, 1]}, {
        "0.01\[LessEqual]sin\[Theta]\[LessEqual]0.1", 
         "0.1<sin\[Theta]\[LessEqual]0.3", "0.3<sin\[Theta]\[LessEqual]0.6"}, 
        LabelStyle -> 
        Directive[15, FontFamily -> "Latin Modern Roman Unslanted"], 
        LegendFunction -> Framed]]], {Left, Bottom}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{{3.785587169788816*^9, 3.785587187183042*^9}, {
  3.7863234040782137`*^9, 
  3.786323447572661*^9}},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<bbFLATplt.png\>\"", ",", "bbFLATplt", ",", 
    RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<tautauFLATplt.png\>\"", ",", "tautauFLATplt", ",", 
    RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<mumuFLATplt.png\>\"", ",", "mumuFLATplt", ",", 
    RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{"\"\<wwFLATplt.png\>\"", ",", "wwFLATplt", ",", 
    RowBox[{"ImageResolution", "\[Rule]", " ", "200"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.785379220749054*^9, 3.785379262898549*^9}, {
  3.7855683220680723`*^9, 3.7855683292172318`*^9}, {3.785568401649482*^9, 
  3.785568423025745*^9}}]
}, Closed]]
},
WindowSize->{1296, 704},
WindowMargins->{{-69, 69}, {Automatic, 11}},
Magnification:>1.25 Inherited,
FrontEndVersion->"11.0 for Linux x86 (64-bit) (July 28, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 424, 8, 40, "Input"],
Cell[985, 30, 111, 1, 41, "Input"],
Cell[CellGroupData[{
Cell[1121, 35, 479, 9, 79, "Subsection"],
Cell[1603, 46, 2740, 69, 176, "Input"],
Cell[4346, 117, 2246, 59, 175, "Input"],
Cell[6595, 178, 1763, 53, 154, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8395, 236, 611, 14, 74, "Subsection"],
Cell[9009, 252, 840, 21, 179, "Input"],
Cell[9852, 275, 889, 22, 179, "Input"],
Cell[10744, 299, 1441, 33, 290, "Input"],
Cell[12188, 334, 821, 20, 64, "Input"],
Cell[13012, 356, 459, 13, 40, "Input"],
Cell[13474, 371, 5083, 119, 325, "Input"],
Cell[18560, 492, 412, 9, 40, "Input"],
Cell[18975, 503, 482, 9, 41, "Input"],
Cell[CellGroupData[{
Cell[19482, 516, 153, 3, 40, "Input"],
Cell[19638, 521, 197, 5, 46, "Output"]
}, Open  ]],
Cell[19850, 529, 4353, 111, 325, "Input"],
Cell[CellGroupData[{
Cell[24228, 644, 290, 5, 40, "Input"],
Cell[24521, 651, 195, 2, 40, "Output"]
}, Open  ]],
Cell[24731, 656, 1023, 20, 151, "Input"],
Cell[25757, 678, 4352, 110, 353, "Input"],
Cell[CellGroupData[{
Cell[30134, 792, 438, 8, 41, "Input"],
Cell[30575, 802, 223, 3, 40, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30847, 811, 525, 12, 85, "Subsection"],
Cell[CellGroupData[{
Cell[31397, 827, 5871, 137, 385, "Input"],
Cell[37271, 966, 292013, 4884, 520, 177817, 3010, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[329299, 5853, 660, 12, 41, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[329996, 5870, 224, 5, 71, "Subsection"],
Cell[CellGroupData[{
Cell[330245, 5879, 3140, 71, 214, "Input"],
Cell[333388, 5952, 42683, 770, 818, "Output"]
}, Open  ]],
Cell[376086, 6725, 562, 10, 40, "Input"],
Cell[CellGroupData[{
Cell[376673, 6739, 1089, 28, 67, "Input"],
Cell[377765, 6769, 34627, 781, 295, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[412429, 7555, 940, 25, 67, "Input"],
Cell[413372, 7582, 39459, 855, 295, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[452880, 8443, 409, 8, 82, "Subsection"],
Cell[CellGroupData[{
Cell[453314, 8455, 664, 19, 40, "Input"],
Cell[453981, 8476, 462, 12, 46, "Output"]
}, Open  ]],
Cell[454458, 8491, 460, 13, 40, "Input"],
Cell[CellGroupData[{
Cell[454943, 8508, 563, 17, 40, "Input"],
Cell[455509, 8527, 111, 2, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[455657, 8534, 827, 20, 40, "Input"],
Cell[456487, 8556, 1092, 27, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457616, 8588, 620, 17, 40, "Input"],
Cell[458239, 8607, 569, 16, 79, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458845, 8628, 729, 18, 50, "Input"],
Cell[459577, 8648, 4254, 117, 593, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463868, 8770, 571, 16, 62, "Input"],
Cell[464442, 8788, 383, 11, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[464862, 8804, 571, 16, 62, "Input"],
Cell[465436, 8822, 522, 15, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465995, 8842, 568, 16, 62, "Input"],
Cell[466566, 8860, 403, 11, 71, "Output"]
}, Open  ]],
Cell[466984, 8874, 538, 15, 63, "Input"],
Cell[467525, 8891, 538, 15, 63, "Input"],
Cell[CellGroupData[{
Cell[468088, 8910, 750, 19, 62, "Input"],
Cell[468841, 8931, 394, 9, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469272, 8945, 1005, 22, 62, "Input"],
Cell[470280, 8969, 495, 10, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[470812, 8984, 586, 16, 63, "Input"],
Cell[471401, 9002, 436, 9, 45, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[471874, 9016, 586, 16, 63, "Input"],
Cell[472463, 9034, 412, 9, 45, "Message"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472912, 9048, 745, 19, 62, "Input"],
Cell[473660, 9069, 365, 8, 71, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474062, 9082, 701, 18, 62, "Input"],
Cell[474766, 9102, 476, 12, 71, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[475291, 9120, 633, 12, 68, "Subsection"],
Cell[475927, 9134, 1027, 27, 337, "Input"],
Cell[476957, 9163, 1620, 42, 121, "Input"],
Cell[478580, 9207, 1442, 35, 259, "Input"],
Cell[480025, 9244, 1245, 32, 503, "Input"],
Cell[481273, 9278, 1243, 32, 503, "Input"],
Cell[482519, 9312, 1208, 32, 503, "Input"],
Cell[483730, 9346, 6325, 150, 1221, "Input"],
Cell[490058, 9498, 6225, 148, 1221, "Input"],
Cell[496286, 9648, 6099, 147, 1221, "Input"],
Cell[CellGroupData[{
Cell[502410, 9799, 5809, 144, 1221, "Input"],
Cell[508222, 9945, 284582, 5213, 946, 239542, 4473, "CachedBoxData", \
"BoxData", "Output"]
}, Open  ]],
Cell[792819, 15161, 961, 23, 235, "Input"]
}, Closed]]
}
]
*)


